Relating spin-foam to canonical loop quantum gravity by graphical calculus

The graphical calculus method is generalized to study the relation between covariant and canonical dynamics of loop quantum gravity. On one hand, a graphical derivation of the partition function of the generalized Euclidean Engle-Pereira-Rovelli-Livine (EPRL) spin-foam model is presented. On the other hand, the action of a Euclidean Hamiltonian constraint operator on certain spin network states is calculated by graphical method. It turns out that the EPRL model can provide a rigging map such that the Hamiltonian constraint operator is weakly satisfied on certain physical states for the Immirzi parameter $\beta=1$. In this sense, the quantum dynamics between the covariant and canonical formulations are consistent to each other.

==> mathematica-code/Check_on_identity__Eq._2.49_-2021-06-24.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    139322,       3761]
NotebookOptionsPosition[    137317,       3698]
NotebookOutlinePosition[    137708,       3715]
CellTagsIndexPosition[    137665,       3712]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "on", " ", "the", " ", "orthogonality", " ", "of", " ", 
    "the", " ", "intertwiner"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"ClebschGordan", "::", "phy"}], "MessageName"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Off", "[", 
   StyleBox[
    RowBox[{"SixJSymbol", "::", "tri"}], "MessageName"], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]", "=", 
    FractionBox["1", "2"]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<j = \>\"", ",", 
    RowBox[{"j", "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
    RowBox[{"jm", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
     RowBox[{"jp", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<a = \>\"", ",", 
   RowBox[{"a", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
   RowBox[{"am", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", "-"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<j = \>\"", ",", 
      RowBox[{"j", "=", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}]}], "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
      RowBox[{"jm", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
      RowBox[{"jp", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<a = \>\"", ",", 
      RowBox[{"a", "=", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}]}], 
     "]"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
      RowBox[{"am", "=", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["3", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
      RowBox[{"ap", "=", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", 
         FractionBox["5", "2"], ",", 
         FractionBox["7", "2"], ",", 
         FractionBox["9", "2"]}], "}"}]}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BT", "=", 
    RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"threej", "[", 
    RowBox[{
    "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"threej", "[", 
     RowBox[{"j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
     "]"}], "=", 
    RowBox[{"ThreeJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j1", ",", "m1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j2", ",", "m2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"threej", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"intertwiner", "[", 
    RowBox[{
    "j_", ",", "a_", ",", "i_", ",", "m1_", ",", "m2_", ",", "m3_", ",", 
     "m4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"intertwiner", "[", 
     RowBox[{
     "j", ",", "a", ",", "i", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
     "]"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"a", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], 
      FractionBox["1", "2"]], "*", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "m"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "m"}]], "*", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"m", ",", 
          RowBox[{"-", "n"}]}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "n", ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "m4"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"-", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"-", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"j_", ",", "a_", ",", "r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"intertwiner", "[", 
       RowBox[{
       "j", ",", "a", ",", "r", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
       "]"}], "*", 
      RowBox[{"intertwiner", "[", 
       RowBox[{
       "j", ",", "a", ",", "t", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m1", ",", 
       RowBox[{"-", 
        RowBox[{"j", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m2", ",", 
       RowBox[{"-", 
        RowBox[{"j", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m3", ",", 
       RowBox[{"-", 
        RowBox[{"j", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m4", ",", 
       RowBox[{"-", 
        RowBox[{"j", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<The orthogonality of the intertwiner i :  \>\"", ",", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"j", ",", "a", ",", "r", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//", 
    "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The orthogonality of the intertwiner \!\(\*SuperscriptBox[\(i\), \
\(+\)]\) :  \>\"", ",", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"jp", ",", "ap", ",", "r", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"Length", "[", "ap", "]"}]}], "}"}]}], "]"}], "//", 
    "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The orthogonality of the intertwiner \!\(\*SuperscriptBox[\(i\), \
\(-\)]\) :  \>\"", ",", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"jm", ",", "am", ",", "r", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"Length", "[", "am", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"Length", "[", "am", "]"}]}], "}"}]}], "]"}], "//", 
    "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ET", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Running Time: \>\"", ",", 
    RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BT", "=", 
    RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"threej", "[", 
     RowBox[{
     "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"threej", "[", 
      RowBox[{"j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
      "]"}], "=", 
     RowBox[{"ThreeJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j1", ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j2", ",", "m2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "[", 
    RowBox[{"o_", ",", "p_", ",", "m1_", ",", "m2_", ",", "m3_", ",", "m4_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{"\[CapitalLambda]", "[", 
     RowBox[{"o", ",", "p", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
     "]"}], "=", 
    RowBox[{
     SqrtBox[
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"s", "=", "1"}], 
        RowBox[{"Length", "[", "j", "]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"j", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], "+", "1"}], ")"}]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"intertwiner", "[", 
         RowBox[{
         "jp", ",", "ap", ",", "o", ",", "mp1", ",", "mp2", ",", "mp3", ",", 
          "mp4"}], "]"}], "*", 
        RowBox[{"intertwiner", "[", 
         RowBox[{
         "jm", ",", "am", ",", "p", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
          "mm4"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "mm1", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "mp1"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "mm2", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "mp2"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "mm3", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "mp3"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "m4", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "mm4", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "mp4"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mm1", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm2", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm3", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm4", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp1", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp2", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp3", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp4", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"o_", ",", "p_", ",", "r_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"o", ",", "p", ",", "r", ",", "t"}], "]"}], "=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"o", ",", "p", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
        "]"}], "*", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"r", ",", "t", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m3", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m4", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"q", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<X = \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"o", ",", "p", ",", "r", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"o", ",", "1", ",", 
          RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", 
          RowBox[{"Length", "[", "am", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", 
          RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "1", ",", 
          RowBox[{"Length", "[", "am", "]"}]}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "MatrixForm"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ET", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Running Time: \>\"", ",", 
    RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"9", "j"}], "-", "symbol"}], "\:ff09"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Clear", "[", "nineJSymbol", "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"nineJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j4_", ",", "j5_", ",", "j6_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j7_", ",", "j8_", ",", "j9_"}], "}"}]}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"nineJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j4", ",", "j5", ",", "j6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j7", ",", "j8", ",", "j9"}], "}"}]}], "]"}], "=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"kmin", ",", "kmax"}], "}"}], ",", "\n", "\t\t", 
      RowBox[{
       RowBox[{"kmin", " ", "=", " ", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"j1", "-", "j9"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j4", "-", "j8"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j2", "-", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
       "\t\t\t", 
       RowBox[{"kmax", " ", "=", " ", 
        RowBox[{"Min", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"j1", "+", "j9"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j4", "+", "j8"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j2", "+", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
       "\t\t", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "k"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "k"}], "+", "1"}], ")"}], " ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j1", ",", "j4", ",", "j7"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j8", ",", "j9", ",", "k"}], "}"}]}], "]"}], "  ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j2", ",", "j5", ",", "j8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j4", ",", "k", ",", "j6"}], "}"}]}], "]"}], " ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j3", ",", "j6", ",", "j9"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "j1", ",", "j2"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}]}]}], "\n", 
     "\t\t", "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q12", "[", 
   RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"q12", "[", 
    RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], "]"}], 
   "=", 
   RowBox[{"nineJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"jp", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"jp", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"ap", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"jm", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"jm", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"am", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q34", "[", 
    RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"q34", "[", 
     RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], "]"}],
     "=", 
    RowBox[{"nineJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"jp", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"jp", "[", 
         RowBox[{"[", "4", "]"}], "]"}], ",", 
        RowBox[{"ap", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"jm", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"jm", "[", 
         RowBox[{"[", "4", "]"}], "]"}], ",", 
        RowBox[{"am", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"j", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "4", "]"}], "]"}], ",", 
        RowBox[{"a", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], "]"}],
     "=", 
    RowBox[{
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ap", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"am", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"a", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"n", "=", "1"}], 
          RowBox[{"Length", "[", "j", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"j", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], ")"}]}],
      "*", 
     RowBox[{"q12", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "*", 
     RowBox[{"q34", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"o_", ",", "p_", ",", "r_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"o", ",", "p", ",", "r", ",", "t"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"ap", ",", "am", ",", "a", ",", "o", ",", "p", ",", "l"}], 
       "]"}], "*", 
      RowBox[{"f", "[", 
       RowBox[{"ap", ",", "am", ",", "a", ",", "r", ",", "t", ",", "l"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", 
       RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< \!\(\*OverscriptBox[\"\[CapitalLambda]\", 
StyleBox[\"Y\",
FontSize->12]]\) = \>\"", ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"o", ",", "p", ",", "r", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"o", ",", "1", ",", 
          RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", 
          RowBox[{"Length", "[", "am", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", 
          RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "1", ",", 
          RowBox[{"Length", "[", "am", "]"}]}], "}"}]}], "]"}], "//", 
      "Simplify"}], "//", "MatrixForm"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ET", "=", 
   RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Running Time: \>\"", ",", 
    RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8333987048790455`*^9, 3.833398705226968*^9}, {
   3.8333987402844863`*^9, 3.833398874531878*^9}, {3.833398991360755*^9, 
   3.833399059162032*^9}, {3.833399111248866*^9, 3.833399238780594*^9}, {
   3.833400101235608*^9, 3.8334001448936834`*^9}, {3.833400230741641*^9, 
   3.8334002691720657`*^9}, {3.833400388722161*^9, 3.833400407783223*^9}, 
   3.833400478361303*^9, 3.8334005729955845`*^9, {3.833400940935198*^9, 
   3.8334010654917*^9}, {3.833401126404315*^9, 3.833401187859078*^9}, {
   3.8334012223620615`*^9, 3.833401318973297*^9}, {3.833401428329839*^9, 
   3.8334014323419523`*^9}, {3.833401524081463*^9, 3.83340152684651*^9}, {
   3.8334017430322633`*^9, 3.8334017889072976`*^9}, {3.833401869228958*^9, 
   3.833401875556693*^9}, 3.8334019067910123`*^9, {3.8334021975856924`*^9, 
   3.833402232791452*^9}, {3.833402323881109*^9, 3.833402351464387*^9}, 
   3.833402392427535*^9, {3.8334024363544097`*^9, 3.8334024650621977`*^9}, 
   3.833402525303832*^9, {3.8334025743841114`*^9, 3.833402640665209*^9}, {
   3.8334026742569695`*^9, 3.833402752288172*^9}, {3.8334027899642057`*^9, 
   3.8334028468321743`*^9}, {3.8334034091052046`*^9, 3.833403411878309*^9}, {
   3.8334036330989375`*^9, 3.8334036362677984`*^9}, {3.8334038664896755`*^9, 
   3.8334038813493285`*^9}, {3.8334039207905583`*^9, 3.833403941651049*^9}, {
   3.833403973283037*^9, 3.8334040312835608`*^9}, 3.8334040625860405`*^9, {
   3.83340432670989*^9, 3.8334043711847477`*^9}, {3.8337836295689325`*^9, 
   3.833783653437724*^9}, {3.8337837017195864`*^9, 3.8337838400696816`*^9}, {
   3.833783944454721*^9, 3.8337839499372015`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["j = ", {2, 2, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.833784038520501*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(-\)]\) = ", {
    Rational[1, 2], 
    Rational[1, 2], 
    Rational[1, 2], 
    Rational[1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.833784038525503*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(+\)]\) = ", {
    Rational[3, 2], 
    Rational[3, 2], 
    Rational[3, 2], 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337840385274935`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}],
  SequenceForm["a = ", {0, 1, 2, 3, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337840385294957`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(-\)]\) = ", {0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337840385315104`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(+\)]\) = ", {0, 1, 2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.833784038533512*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The orthogonality of the intertwiner i :  \"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0"},
       {"0", "0", "1", "0", "0"},
       {"0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["The orthogonality of the intertwiner i :  ", 
   MatrixForm[{{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1,
     0}, {0, 0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.833784039154605*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The orthogonality of the intertwiner \
\\!\\(\\*SuperscriptBox[\\(i\\), \\(+\\)]\\) :  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0"},
       {"0", "1", "0", "0"},
       {"0", "0", "1", "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "The orthogonality of the intertwiner \!\(\*SuperscriptBox[\(i\), \(+\)]\) \
:  ", 
   MatrixForm[{{1, 0, 0, 0}, {0, 1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337840393578205`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The orthogonality of the intertwiner \
\\!\\(\\*SuperscriptBox[\\(i\\), \\(-\\)]\\) :  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "The orthogonality of the intertwiner \!\(\*SuperscriptBox[\(i\), \(-\)]\) \
:  ", 
   MatrixForm[{{1, 0}, {0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337840393808365`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "0.8593507`7.084685432900025", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 0.8593507`7.084685432900025, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.833784039381837*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            FractionBox["25", "64"], "0"},
           {"0", 
            FractionBox["5", "64"]},
           {"0", "0"},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox["25", "256"]},
           {
            FractionBox["45", "256"], "0"},
           {"0", 
            FractionBox[
             SqrtBox["5"], "128"]},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox["45", "256"]},
           {
            FractionBox["81", "256"], "0"},
           {"0", 
            FractionBox["9", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]]},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            FractionBox["5", "64"], "0"},
           {"0", 
            FractionBox["27", "160"]},
           {
            FractionBox["49", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]], "0"},
           {"0", 
            FractionBox[
             SqrtBox["21"], "640"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", 
            FractionBox["49", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]]},
           {
            FractionBox["49", "256"], "0"},
           {"0", 
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "256"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox[
             SqrtBox["5"], "128"]},
           {
            FractionBox["9", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]], "0"},
           {"0", 
            FractionBox["17", "64"]},
           {
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "16"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", "0"},
           {"0", 
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "16"]},
           {
            FractionBox["1", "16"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", 
            FractionBox[
             SqrtBox["21"], "640"]},
           {
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "256"], "0"},
           {"0", 
            FractionBox["549", "1280"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["X = ", 
   MatrixForm[{{{{
        Rational[25, 64], 0}, {0, 
        Rational[5, 64]}, {0, 0}, {0, 0}}, {{0, 
        Rational[25, 256]}, {
        Rational[45, 256], 0}, {0, Rational[1, 128] 5^Rational[1, 2]}, {0, 
       0}}}, {{{0, 
        Rational[45, 256]}, {
        Rational[81, 256], 0}, {0, Rational[9, 128] 5^Rational[-1, 2]}, {0, 
       0}}, {{
        Rational[5, 64], 0}, {0, 
        Rational[27, 160]}, {Rational[49, 128] 5^Rational[-1, 2], 0}, {
       0, Rational[1, 640] 21^Rational[1, 2]}}}, {{{0, 0}, {
       0, Rational[49, 128] 5^Rational[-1, 2]}, {
        Rational[49, 256], 0}, {
       0, Rational[1, 256] Rational[21, 5]^Rational[1, 2]}}, {{
       0, Rational[1, 128] 5^Rational[1, 2]}, {
       Rational[9, 128] 5^Rational[-1, 2], 0}, {0, 
        Rational[17, 64]}, {
       Rational[1, 16] Rational[21, 5]^Rational[1, 2], 0}}}, {{{0, 0}, {0, 
       0}, {0, Rational[1, 16] Rational[21, 5]^Rational[1, 2]}, {
        Rational[1, 16], 0}}, {{0, 0}, {
       0, Rational[1, 640] 21^Rational[1, 2]}, {
       Rational[1, 256] Rational[21, 5]^Rational[1, 2], 0}, {0, 
        Rational[549, 1280]}}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337842243580227`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "184.9901796`9.417663671863474", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 184.9901796`9.417663671863474, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.8337842243610106`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" \\!\\(\\*OverscriptBox[\\\"\[CapitalLambda]\\\", \\n \
StyleBox[\\\"Y\\\",\\nFontSize->12]]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            FractionBox["25", "64"], "0"},
           {"0", 
            FractionBox["5", "64"]},
           {"0", "0"},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox["25", "256"]},
           {
            FractionBox["45", "256"], "0"},
           {"0", 
            FractionBox[
             SqrtBox["5"], "128"]},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox["45", "256"]},
           {
            FractionBox["81", "256"], "0"},
           {"0", 
            FractionBox["9", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]]},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {
            FractionBox["5", "64"], "0"},
           {"0", 
            FractionBox["27", "160"]},
           {
            FractionBox["49", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]], "0"},
           {"0", 
            FractionBox[
             SqrtBox["21"], "640"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", 
            FractionBox["49", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]]},
           {
            FractionBox["49", "256"], "0"},
           {"0", 
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "256"]}
          },
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", 
            FractionBox[
             SqrtBox["5"], "128"]},
           {
            FractionBox["9", 
             RowBox[{"128", " ", 
              SqrtBox["5"]}]], "0"},
           {"0", 
            FractionBox["17", "64"]},
           {
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "16"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", "0"},
           {"0", 
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "16"]},
           {
            FractionBox["1", "16"], "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", 
            FractionBox[
             SqrtBox["21"], "640"]},
           {
            FractionBox[
             SqrtBox[
              FractionBox["21", "5"]], "256"], "0"},
           {"0", 
            FractionBox["549", "1280"]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  " \!\(\*OverscriptBox[\"\[CapitalLambda]\", \n StyleBox[\"Y\",\n\
FontSize->12]]\) = ", 
   MatrixForm[{{{{
        Rational[25, 64], 0}, {0, 
        Rational[5, 64]}, {0, 0}, {0, 0}}, {{0, 
        Rational[25, 256]}, {
        Rational[45, 256], 0}, {0, Rational[1, 128] 5^Rational[1, 2]}, {0, 
       0}}}, {{{0, 
        Rational[45, 256]}, {
        Rational[81, 256], 0}, {0, Rational[9, 128] 5^Rational[-1, 2]}, {0, 
       0}}, {{
        Rational[5, 64], 0}, {0, 
        Rational[27, 160]}, {Rational[49, 128] 5^Rational[-1, 2], 0}, {
       0, Rational[1, 640] 21^Rational[1, 2]}}}, {{{0, 0}, {
       0, Rational[49, 128] 5^Rational[-1, 2]}, {
        Rational[49, 256], 0}, {
       0, Rational[1, 256] Rational[21, 5]^Rational[1, 2]}}, {{
       0, Rational[1, 128] 5^Rational[1, 2]}, {
       Rational[9, 128] 5^Rational[-1, 2], 0}, {0, 
        Rational[17, 64]}, {
       Rational[1, 16] Rational[21, 5]^Rational[1, 2], 0}}}, {{{0, 0}, {0, 
       0}, {0, Rational[1, 16] Rational[21, 5]^Rational[1, 2]}, {
        Rational[1, 16], 0}}, {{0, 0}, {
       0, Rational[1, 640] 21^Rational[1, 2]}, {
       Rational[1, 256] Rational[21, 5]^Rational[1, 2], 0}, {0, 
        Rational[549, 1280]}}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.833784224489149*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "185.1213113`9.417971415759547", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 185.1213113`9.417971415759547, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833398758446503*^9, 3.8333987866757975`*^9}, {
   3.83339881741504*^9, 3.8333988754015093`*^9}, {3.8333990325089407`*^9, 
   3.833399061812873*^9}, 3.8333992553448963`*^9, 3.833400119293826*^9, 
   3.8334002341791015`*^9, 3.83340042639674*^9, 3.833400621074527*^9, 
   3.833401066889528*^9, 3.8334011886896*^9, 3.8334012521110983`*^9, 
   3.833401471012889*^9, 3.833401529215624*^9, {3.8334017737836666`*^9, 
   3.8334017894561586`*^9}, 3.833401877986334*^9, 3.833401908438974*^9, 
   3.83340275593204*^9, 3.8334028323277597`*^9, 3.8334034125115433`*^9, 
   3.8334036457822127`*^9, 3.8334040850048647`*^9, 3.833404373728323*^9, 
   3.8334442511894703`*^9, 3.83360317025567*^9, 3.8337837398449683`*^9, 
   3.83378422449314*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.83378373978892*^9, 3.8337837423118215`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"ClebschGordan", "::", "phy"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"SixJSymbol", "::", "tri"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]", "=", 
     FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<j = \>\"", ",", 
      RowBox[{"j", "=", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
      RowBox[{"jm", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
      RowBox[{"jp", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<a = \>\"", ",", 
     RowBox[{"a", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
     RowBox[{"am", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", "-"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<j = \>\"", ",", 
       RowBox[{"j", "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}]}], "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
       RowBox[{"jm", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
       RowBox[{"jp", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<a = \>\"", ",", 
       RowBox[{"a", "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}]}], 
      "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
       RowBox[{"am", "=", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["3", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
       RowBox[{"ap", "=", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", 
          FractionBox["5", "2"], ",", 
          FractionBox["7", "2"], ",", 
          FractionBox["9", "2"]}], "}"}]}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"threej", "[", 
     RowBox[{
     "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"threej", "[", 
      RowBox[{"j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
      "]"}], "=", 
     RowBox[{"ThreeJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j1", ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j2", ",", "m2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"threej", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intertwiner", "[", 
     RowBox[{
     "j_", ",", "a_", ",", "i_", ",", "m1_", ",", "m2_", ",", "m3_", ",", 
      "m4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"intertwiner", "[", 
      RowBox[{
      "j", ",", "a", ",", "i", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
      "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], 
       FractionBox["1", "2"]], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "m"}], "]"}], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "m"}]], "*", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"m", ",", 
           RowBox[{"-", "n"}]}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "n", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "m4"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"-", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "[", 
     RowBox[{"j_", ",", "a_", ",", "r_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intertwiner", "[", 
        RowBox[{
        "j", ",", "a", ",", "r", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}],
         "]"}], "*", 
       RowBox[{"intertwiner", "[", 
        RowBox[{
        "j", ",", "a", ",", "t", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}],
         "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m3", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m4", ",", 
        RowBox[{"-", 
         RowBox[{"j", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{"j", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"j", ",", "a", ",", "r", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"jp", ",", "ap", ",", "r", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"Length", "[", "ap", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"jm", ",", "am", ",", "r", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", 
        RowBox[{"Length", "[", "am", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", 
        RowBox[{"Length", "[", "am", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BT", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"threej", "[", 
      RowBox[{
      "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"threej", "[", 
       RowBox[{"j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
       "]"}], "=", 
      RowBox[{"ThreeJSymbol", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j1", ",", "m1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j2", ",", "m2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{
     "a_", ",", "i_", ",", "mp1_", ",", "mp2_", ",", "mp3_", ",", "mp4_", ",",
       "mm1_", ",", "mm2_", ",", "mm3_", ",", "mm4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{
      "a", ",", "i", ",", "mp1", ",", "mp2", ",", "mp3", ",", "mp4", ",", 
       "mm1", ",", "mm2", ",", "mm3", ",", "mm4"}], "]"}], "=", 
     RowBox[{
      SqrtBox[
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"s", "=", "1"}], 
         RowBox[{"Length", "[", "j", "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"j", "[", 
            RowBox[{"[", "s", "]"}], "]"}]}], "+", "1"}], ")"}]}]], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"intertwiner", "[", 
          RowBox[{
          "j", ",", "a", ",", "i", ",", "m1", ",", "m2", ",", "m3", ",", 
           "m4"}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
           RowBox[{"jm", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "mm1", ",", 
           RowBox[{"jp", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "mp1"}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
           RowBox[{"jm", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "mm2", ",", 
           RowBox[{"jp", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "mp2"}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
           RowBox[{"jm", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "mm3", ",", 
           RowBox[{"jp", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "mp3"}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "m4", ",", 
           RowBox[{"jm", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "mm4", ",", 
           RowBox[{"jp", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "mp4"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m1", ",", 
          RowBox[{"-", 
           RowBox[{"j", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m2", ",", 
          RowBox[{"-", 
           RowBox[{"j", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m3", ",", 
          RowBox[{"-", 
           RowBox[{"j", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m4", ",", 
          RowBox[{"-", 
           RowBox[{"j", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], ",", 
          RowBox[{"j", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"i_", ",", "ip_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"i", ",", "ip"}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Y", "[", 
         RowBox[{
         "a", ",", "i", ",", "mp1", ",", "mp2", ",", "mp3", ",", "mp4", ",", 
          "mm1", ",", "mm2", ",", "mm3", ",", "mm4"}], "]"}], "*", 
        RowBox[{"Y", "[", 
         RowBox[{
         "a", ",", "ip", ",", "mp1", ",", "mp2", ",", "mp3", ",", "mp4", ",", 
          "mm1", ",", "mm2", ",", "mm3", ",", "mm4"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mm1", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm2", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm3", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm4", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp1", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp2", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp3", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp4", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Check on Eq. (2.49) for a special case:  \!\(\*OverscriptBox[
StyleBox[\"Y\",
FontSize->12], 
StyleBox[\"\[CapitalLambda]\",
FontSize->12]]\) = \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"i", ",", "ip"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ip", ",", "1", ",", 
           RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ET", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Running Time: \>\"", ",", 
     RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8334046480452147`*^9, 3.833404648784108*^9}, {
   3.833404711036006*^9, 3.8334047189604445`*^9}, {3.8334047625867925`*^9, 
   3.8334049696749372`*^9}, {3.833404999801429*^9, 3.8334052628790116`*^9}, 
   3.833405301797387*^9, {3.833405439066244*^9, 3.8334054428548713`*^9}, {
   3.83340559772511*^9, 3.833405599645589*^9}, {3.833444408753788*^9, 
   3.833444421350506*^9}, {3.83378384618482*^9, 3.833783849773278*^9}, {
   3.8337839211506166`*^9, 3.833783936353059*^9}, 3.8337840289941154`*^9, {
   3.8337842546075487`*^9, 3.833784285427483*^9}, {3.8337851806625195`*^9, 
   3.833785198046456*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["j = ", {2, 2, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.8337852250574756`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(-\)]\) = ", {
    Rational[1, 2], 
    Rational[1, 2], 
    Rational[1, 2], 
    Rational[1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.8337852250584855`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(+\)]\) = ", {
    Rational[3, 2], 
    Rational[3, 2], 
    Rational[3, 2], 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.8337852250604773`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}],
  SequenceForm["a = ", {0, 1, 2, 3, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.8337852250614777`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(-\)]\) = ", {0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.833785225062479*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(+\)]\) = ", {0, 1, 2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.8337852250644803`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Check on Eq. (2.49) for a special case:  \
\\!\\(\\*OverscriptBox[\\n StyleBox[\\\"Y\\\",\\nFontSize->12], \\n StyleBox[\
\\\"\[CapitalLambda]\\\",\\nFontSize->12]]\\) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0"},
       {"0", "0", "1", "0", "0"},
       {"0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "Check on Eq. (2.49) for a special case:  \!\(\*OverscriptBox[\n \
StyleBox[\"Y\",\nFontSize->12], \n StyleBox[\"\[CapitalLambda]\",\n\
FontSize->12]]\) = ", 
   MatrixForm[{{1, 0, 0, 0, 0}, {0, 1, 0, 0, 0}, {0, 0, 1, 0, 0}, {0, 0, 0, 1,
     0}, {0, 0, 0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.833785322554184*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "96.6390272`9.135667547380999", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 96.6390272`9.135667547380999, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8334052636906075`*^9, 3.8334053072150183`*^9, 
  3.833405443779313*^9, 3.8334056032395496`*^9, 3.833445275327951*^9, 
  3.833603365981436*^9, 3.8337843043682194`*^9, 3.833785322557182*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"ClebschGordan", "::", "phy"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"SixJSymbol", "::", "tri"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]", "=", 
     FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<j = \>\"", ",", 
      RowBox[{"j", "=", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
      RowBox[{"jm", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
      RowBox[{"jp", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<a = \>\"", ",", 
     RowBox[{"a", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
     RowBox[{"am", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", "-"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<j = \>\"", ",", 
       RowBox[{"j", "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}]}], "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
       RowBox[{"jm", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
       RowBox[{"jp", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<a = \>\"", ",", 
       RowBox[{"a", "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}]}], 
      "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
       RowBox[{"am", "=", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["3", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
       RowBox[{"ap", "=", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", 
          FractionBox["5", "2"], ",", 
          FractionBox["7", "2"], ",", 
          FractionBox["9", "2"]}], "}"}]}]}], "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BT", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"threej", "[", 
     RowBox[{
     "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"threej", "[", 
      RowBox[{"j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
      "]"}], "=", 
     RowBox[{"ThreeJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j1", ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j2", ",", "m2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"threej", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intertwiner", "[", 
     RowBox[{
     "j_", ",", "a_", ",", "i_", ",", "m1_", ",", "m2_", ",", "m3_", ",", 
      "m4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"intertwiner", "[", 
      RowBox[{
      "j", ",", "a", ",", "i", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
      "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], 
       FractionBox["1", "2"]], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "m"}], "]"}], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "m"}]], "*", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"m", ",", 
           RowBox[{"-", "n"}]}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "n", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "m4"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"-", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{
     "am_", ",", "a_", ",", "i_", ",", "k_", ",", "mp1_", ",", "mp2_", ",", 
      "mp3_", ",", "mp4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{
      "am", ",", "a", ",", "i", ",", "k", ",", "mp1", ",", "mp2", ",", "mp3", 
       ",", "mp4"}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"intertwiner", "[", 
         RowBox[{
         "jm", ",", "am", ",", "i", ",", "mm1", ",", "mm2", ",", "mm3", ",", 
          "mm4"}], "]"}], "*", 
        RowBox[{"intertwiner", "[", 
         RowBox[{
         "j", ",", "a", ",", "k", ",", "m1", ",", "m2", ",", "m3", ",", 
          "m4"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "mp1", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "mm1"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "mp2", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "mm2"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "mp3", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", "mm3"}], "]"}], "*", 
        RowBox[{"threej", "[", 
         RowBox[{
          RowBox[{"j", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "m4", ",", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "mp4", ",", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", "mm4"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"mm1", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm2", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm3", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mm4", ",", 
         RowBox[{"-", 
          RowBox[{"jm", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m1", ",", 
         RowBox[{"-", 
          RowBox[{"j", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m2", ",", 
         RowBox[{"-", 
          RowBox[{"j", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m3", ",", 
         RowBox[{"-", 
          RowBox[{"j", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m4", ",", 
         RowBox[{"-", 
          RowBox[{"j", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"k_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"k", ",", "l"}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{
         "am", ",", "a", ",", "i", ",", "k", ",", "mp1", ",", "mp2", ",", 
          "mp3", ",", "mp4"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{
         "am", ",", "a", ",", "i", ",", "l", ",", "mp1", ",", "mp2", ",", 
          "mp3", ",", "mp4"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "am", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp1", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp2", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp3", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mp4", ",", 
         RowBox[{"-", 
          RowBox[{"jp", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Graphical calulus reduces(\!\(\*UnderscriptBox[\(\[Sum]\), \
\(\*SuperscriptBox[\(a\), \(+\)], \*SuperscriptBox[\(a\), \
\(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) \
= \>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"k", ",", "l"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//", 
       "Simplify"}], "//", "MatrixForm"}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ET", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Running Time: \>\"", ",", 
     RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BT", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "nineJSymbol", "]"}], "\n", "\t", 
   RowBox[{
    RowBox[{"nineJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j4_", ",", "j5_", ",", "j6_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j7_", ",", "j8_", ",", "j9_"}], "}"}]}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"kmin", ",", "kmax"}], "}"}], ",", "\n", "\t\t", 
      RowBox[{
       RowBox[{"kmin", " ", "=", " ", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"j1", "-", "j9"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j4", "-", "j8"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j2", "-", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
       "\t\t\t", 
       RowBox[{"kmax", " ", "=", " ", 
        RowBox[{"Min", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"j1", "+", "j9"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j4", "+", "j8"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j2", "+", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
       "\t\t", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "k"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "k"}], "+", "1"}], ")"}], " ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j1", ",", "j4", ",", "j7"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j8", ",", "j9", ",", "k"}], "}"}]}], "]"}], "  ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j2", ",", "j5", ",", "j8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j4", ",", "k", ",", "j6"}], "}"}]}], "]"}], " ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j3", ",", "j6", ",", "j9"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "j1", ",", "j2"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}]}]}], "\n", 
     "\t\t", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q12", "[", 
     RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"q12", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "=", 
     RowBox[{"nineJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jm", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"am", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q34", "[", 
     RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"q34", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "=", 
     RowBox[{"nineJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jp", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jm", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"am", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ap", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"am", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"a", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"n", "=", "1"}], 
          RowBox[{"Length", "[", "j", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"j", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], ")"}]}],
      "*", 
     RowBox[{"q12", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "*", 
     RowBox[{"q34", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"f", "[", 
     RowBox[{"ap", ",", "am", ",", "a", ",", "1", ",", "1", ",", "1"}], "]"}],
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"o_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "o"}], 
        "]"}], "*", 
       RowBox[{"f", "[", 
        RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "p"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "am", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"o", ",", "p"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"o", ",", "1", ",", 
          RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", 
          RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) =(Running)= \>\"", ",", 
     RowBox[{"t", "//", "MatrixForm"}], ",", 
     "\"\< \[NotEqual] \!\(\*SubscriptBox[\(\[Delta]\), \(ab\)]\)\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\
\) =(Running)= \>\"", ",", 
     RowBox[{
      RowBox[{"Inverse", "[", "t", "]"}], "//", "MatrixForm"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ET", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Running Time: \>\"", ",", 
     RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833452326794197*^9, 3.8334524063677197`*^9}, 
   3.833452554207755*^9, {3.8334525994215107`*^9, 3.833452653619275*^9}, {
   3.833452724579135*^9, 3.833452791925913*^9}, {3.8334528562129908`*^9, 
   3.8334529809800177`*^9}, {3.8334530377354307`*^9, 
   3.8334531522001953`*^9}, {3.833453189971086*^9, 3.833453190615703*^9}, {
   3.833453710279497*^9, 3.833453775112791*^9}, {3.833454276318945*^9, 
   3.833454285827821*^9}, {3.833783855581509*^9, 3.833783882645051*^9}, {
   3.8337840005915318`*^9, 3.8337840064147167`*^9}, {3.8337844303436027`*^9, 
   3.8337844785727053`*^9}, {3.833784868881158*^9, 3.833784888128913*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["j = ", {2, 2, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.833784890882262*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(-\)]\) = ", {
    Rational[1, 2], 
    Rational[1, 2], 
    Rational[1, 2], 
    Rational[1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.833784890883256*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(+\)]\) = ", {
    Rational[3, 2], 
    Rational[3, 2], 
    Rational[3, 2], 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.833784890885249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}],
  SequenceForm["a = ", {0, 1, 2, 3, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.833784890885249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(-\)]\) = ", {0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.833784890895254*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(+\)]\) = ", {0, 1, 2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.8337848908962555`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Graphical calulus \
reduces(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \\(\\*SuperscriptBox[\\(a\\), \
\\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["13", "20000"], "0", 
        FractionBox["7", 
         RowBox[{"40000", " ", 
          SqrtBox["5"]}]], "0", "0"},
       {"0", 
        FractionBox["267", "400000"], "0", 
        FractionBox[
         SqrtBox["21"], "100000"], "0"},
       {
        FractionBox["7", 
         RowBox[{"40000", " ", 
          SqrtBox["5"]}]], "0", 
        FractionBox["309", "560000"], "0", 
        FractionBox["3", 
         RowBox[{"70000", " ", 
          SqrtBox["5"]}]]},
       {"0", 
        FractionBox[
         SqrtBox["21"], "100000"], "0", 
        FractionBox["13", "25000"], "0"},
       {"0", "0", 
        FractionBox["3", 
         RowBox[{"70000", " ", 
          SqrtBox["5"]}]], "0", 
        FractionBox["3", "4375"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "Graphical calulus reduces(\!\(\*UnderscriptBox[\(\[Sum]\), \
\(\*SuperscriptBox[\(a\), \(+\)], \*SuperscriptBox[\(a\), \
\(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) \
= ", 
   MatrixForm[{{
      Rational[13, 20000], 0, Rational[7, 40000] 5^Rational[-1, 2], 0, 0}, {0, 
      Rational[267, 400000], 0, Rational[1, 100000] 21^Rational[1, 2], 0}, {
     Rational[7, 40000] 5^Rational[-1, 2], 0, 
      Rational[309, 560000], 0, Rational[3, 70000] 5^Rational[-1, 2]}, {
     0, Rational[1, 100000] 21^Rational[1, 2], 0, 
      Rational[13, 25000], 0}, {0, 0, Rational[3, 70000] 5^Rational[-1, 2], 0, 
      Rational[3, 4375]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.8337851112272167`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "220.361982`9.4936516677222", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 220.361982`9.4936516677222, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.833785111230218*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)) =(Running)= \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["13", "20000"], "0", 
        FractionBox["7", 
         RowBox[{"40000", " ", 
          SqrtBox["5"]}]], "0", "0"},
       {"0", 
        FractionBox["267", "400000"], "0", 
        FractionBox[
         SqrtBox["21"], "100000"], "0"},
       {
        FractionBox["7", 
         RowBox[{"40000", " ", 
          SqrtBox["5"]}]], "0", 
        FractionBox["309", "560000"], "0", 
        FractionBox["3", 
         RowBox[{"70000", " ", 
          SqrtBox["5"]}]]},
       {"0", 
        FractionBox[
         SqrtBox["21"], "100000"], "0", 
        FractionBox["13", "25000"], "0"},
       {"0", "0", 
        FractionBox["3", 
         RowBox[{"70000", " ", 
          SqrtBox["5"]}]], "0", 
        FractionBox["3", "4375"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\[InvisibleSpace]", "\<\" \[NotEqual] \
\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(ab\\)]\\)\"\>"}],
  SequenceForm[
  "(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) =(Running)= ", 
   MatrixForm[{{
      Rational[13, 20000], 0, Rational[7, 40000] 5^Rational[-1, 2], 0, 0}, {0, 
      Rational[267, 400000], 0, Rational[1, 100000] 21^Rational[1, 2], 0}, {
     Rational[7, 40000] 5^Rational[-1, 2], 0, 
      Rational[309, 560000], 0, Rational[3, 70000] 5^Rational[-1, 2]}, {
     0, Rational[1, 100000] 21^Rational[1, 2], 0, 
      Rational[13, 25000], 0}, {0, 0, Rational[3, 70000] 5^Rational[-1, 2], 0, 
      Rational[3, 4375]}}], 
   " \[NotEqual] \!\(\*SubscriptBox[\(\[Delta]\), \(ab\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.8337851112402315`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(-1\\)]\\) \
=(Running)= \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["36000", "23"], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"16000", " ", 
           SqrtBox["5"]}], "161"]}], "0", 
        FractionBox["1000", "161"]},
       {"0", 
        FractionBox["104000", "69"], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2000", " ", 
           SqrtBox[
            FractionBox["7", "3"]]}], "23"]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"16000", " ", 
           SqrtBox["5"]}], "161"]}], "0", 
        FractionBox["2080000", "1127"], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"26000", " ", 
           SqrtBox["5"]}], "1127"]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2000", " ", 
           SqrtBox[
            FractionBox["7", "3"]]}], "23"]}], "0", 
        FractionBox["44500", "23"], "0"},
       {
        FractionBox["1000", "161"], "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"26000", " ", 
           SqrtBox["5"]}], "1127"]}], "0", 
        FractionBox["4935500", "3381"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\
\) =(Running)= ", 
   MatrixForm[{{
      Rational[36000, 23], 0, Rational[-16000, 161] 5^Rational[1, 2], 0, 
      Rational[1000, 161]}, {0, 
      Rational[104000, 69], 0, Rational[-2000, 23] 
      Rational[7, 3]^Rational[1, 2], 0}, {
     Rational[-16000, 161] 5^Rational[1, 2], 0, 
      Rational[2080000, 1127], 0, Rational[-26000, 1127] 5^Rational[1, 2]}, {
     0, Rational[-2000, 23] Rational[7, 3]^Rational[1, 2], 0, 
      Rational[44500, 23], 0}, {
      Rational[1000, 161], 0, Rational[-26000, 1127] 5^Rational[1, 2], 0, 
      Rational[4935500, 3381]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.8337851112422276`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "0.0080222`5.05480848292883", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 0.0080222`5.05480848292883, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833453136453155*^9, 3.8334531549707413`*^9}, 
   3.8334531928841343`*^9, 3.833453776892395*^9, 3.83345429749374*^9, 
   3.8336099490099387`*^9, 3.8337844905576086`*^9, 3.8337851112492323`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1278, 1368},
WindowMargins->{{Automatic, -7}, {-7, Automatic}},
Magnification->1.700000286102295,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 33846, 977, 4198, "Input"],
Cell[CellGroupData[{
Cell[34450, 1003, 974, 17, 35, "Print"],
Cell[35427, 1022, 1224, 26, 56, "Print"],
Cell[36654, 1050, 1226, 26, 56, "Print"],
Cell[37883, 1078, 989, 17, 35, "Print"],
Cell[38875, 1097, 1032, 18, 35, "Print"],
Cell[39910, 1117, 1056, 18, 35, "Print"],
Cell[40969, 1137, 1802, 38, 132, "Print"],
Cell[42774, 1177, 1797, 38, 107, "Print"],
Cell[44574, 1217, 1679, 36, 57, "Print"],
Cell[46256, 1255, 1009, 16, 35, "Print"],
Cell[47268, 1273, 9088, 238, 675, "Print"],
Cell[56359, 1513, 1015, 16, 35, "Print"],
Cell[57377, 1531, 9252, 240, 675, "Print"],
Cell[66632, 1773, 1012, 16, 35, "Print"]
}, Open  ]]
}, Open  ]],
Cell[67671, 1793, 93, 1, 50, "Input"],
Cell[CellGroupData[{
Cell[67789, 1798, 21561, 608, 2865, "Input"],
Cell[CellGroupData[{
Cell[89375, 2410, 436, 9, 35, "Print"],
Cell[89814, 2421, 686, 18, 56, "Print"],
Cell[90503, 2441, 686, 18, 56, "Print"],
Cell[91192, 2461, 449, 9, 35, "Print"],
Cell[91644, 2472, 490, 10, 35, "Print"],
Cell[92137, 2484, 518, 10, 35, "Print"],
Cell[92658, 2496, 1501, 34, 132, "Print"],
Cell[94162, 2532, 471, 8, 35, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94682, 2546, 29029, 811, 3449, "Input"],
Cell[CellGroupData[{
Cell[123736, 3361, 437, 9, 35, "Print"],
Cell[124176, 3372, 687, 18, 56, "Print"],
Cell[124866, 3392, 687, 18, 56, "Print"],
Cell[125556, 3412, 450, 9, 35, "Print"],
Cell[126009, 3423, 493, 10, 35, "Print"],
Cell[126505, 3435, 521, 10, 35, "Print"],
Cell[127029, 3447, 2888, 69, 216, "Print"],
Cell[129920, 3518, 470, 8, 35, "Print"],
Cell[130393, 3528, 3019, 70, 216, "Print"],
Cell[133415, 3600, 3399, 84, 274, "Print"],
Cell[136817, 3686, 472, 8, 35, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> mathematica-code/EPRL-no-projection-2021-06-21.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     74949,       1968]
NotebookOptionsPosition[     73775,       1927]
NotebookOutlinePosition[     74166,       1944]
CellTagsIndexPosition[     74123,       1941]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Lewandowski", ",", " ", 
    RowBox[{"CQG", " ", "27"}], ",", 
    RowBox[{"165020", " ", 
     RowBox[{"(", "2010", ")"}], "  ", 
     RowBox[{"(", 
      RowBox[{
       UnderscriptBox["\[Sum]", 
        RowBox[{
         SuperscriptBox["a", "+"], ",", 
         SuperscriptBox["a", "-"]}]], 
       RowBox[{
        SubsuperscriptBox["f", 
         RowBox[{
          SuperscriptBox["a", "+"], 
          SuperscriptBox["a", "-"]}], "a"], 
        SubsuperscriptBox["f", 
         RowBox[{
          SuperscriptBox["a", "+"], 
          SuperscriptBox["a", "-"]}], "b"]}]}], ")"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"E", ".", "Alesci"}], ",", 
    RowBox[{"CQG", " ", "27"}], ",", 
    RowBox[{"095016", " ", 
     RowBox[{"(", "2010", ")"}], " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "7", ")"}]}], " ", 
     SubsuperscriptBox["f", 
      RowBox[{
       SuperscriptBox["a", "+"], 
       SuperscriptBox["a", "-"]}], "a"]}], ",", " ", 
    RowBox[{"and", " ", "my", " ", "graphical", " ", "calculus"}], ","}], 
   "  ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"SixJSymbol", "::", "tri"}], "MessageName"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<j = \>\"", ",", 
   RowBox[{"j", "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
   RowBox[{"jm", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
    RowBox[{"jp", "=", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<a = \>\"", ",", 
   RowBox[{"a", "=", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
   RowBox[{"am", "=", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      FractionBox["3", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
    RowBox[{"ap", "=", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       FractionBox["5", "2"], ",", 
       FractionBox["7", "2"], ",", 
       FractionBox["9", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "nineJSymbol", "]"}], "\n", 
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"nineJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j4_", ",", "j5_", ",", "j6_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j7_", ",", "j8_", ",", "j9_"}], "}"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"kmin", ",", "kmax"}], "}"}], ",", "\n", "\t\t", 
     RowBox[{
      RowBox[{"kmin", " ", "=", " ", 
       RowBox[{"Max", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"j1", "-", "j9"}], "]"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"j4", "-", "j8"}], "]"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"j2", "-", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
      "\t\t\t", 
      RowBox[{"kmax", " ", "=", " ", 
       RowBox[{"Min", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"j1", "+", "j9"}], "]"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"j4", "+", "j8"}], "]"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{"j2", "+", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
      "\t\t", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", " ", "k"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "k"}], "+", "1"}], ")"}], " ", 
         RowBox[{"SixJSymbol", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j1", ",", "j4", ",", "j7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j8", ",", "j9", ",", "k"}], "}"}]}], "]"}], "  ", 
         RowBox[{"SixJSymbol", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j2", ",", "j5", ",", "j8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j4", ",", "k", ",", "j6"}], "}"}]}], "]"}], " ", 
         RowBox[{"SixJSymbol", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j3", ",", "j6", ",", "j9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "j1", ",", "j2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}]}]}], "\n", 
    "\t\t", "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q12", "[", 
   RowBox[{
   "a_", ",", "am_", ",", "ap_", ",", "i_", ",", "k_", ",", "l_", ",", "j_", 
    ",", "jm_", ",", "jp_"}], "]"}], ":=", 
  RowBox[{"nineJSymbol", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jm", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"am", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"jm", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"jp", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"ap", "[", 
       RowBox[{"[", "l", "]"}], "]"}], ",", 
      RowBox[{"jp", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"j", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"j", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"q34", "[", 
    RowBox[{
    "a_", ",", "am_", ",", "ap_", ",", "i_", ",", "k_", ",", "l_", ",", "j_", 
     ",", "jm_", ",", "jp_"}], "]"}], ":=", 
   RowBox[{"nineJSymbol", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"jm", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"am", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"jm", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"jp", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"ap", "[", 
        RowBox[{"[", "l", "]"}], "]"}], ",", 
       RowBox[{"jp", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"j", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"a", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"j", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"q12", "[", 
     RowBox[{
     "a", ",", "am", ",", "ap", ",", "1", ",", "2", ",", "1", ",", "j", ",", 
      "jm", ",", "jp"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"q34", "[", 
     RowBox[{
     "a", ",", "am", ",", "ap", ",", "1", ",", "2", ",", "1", ",", "j", ",", 
      "jm", ",", "jp"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"a_", ",", "am_", ",", "ap_", ",", "i_", ",", "k_", ",", "l_"}], 
    "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"j", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "-", 
      RowBox[{"j", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "+", 
      RowBox[{"j", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "-", 
      RowBox[{"j", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]], "*", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"am", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"ap", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"n", "=", "1"}], 
         RowBox[{"Length", "[", "j", "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"j", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], ")"}]}], 
    "*", 
    RowBox[{"q12", "[", 
     RowBox[{
     "a", ",", "am", ",", "ap", ",", "i", ",", "k", ",", "l", ",", "j", ",", 
      "jm", ",", "jp"}], "]"}], "*", 
    RowBox[{"q34", "[", 
     RowBox[{
     "a", ",", "am", ",", "ap", ",", "i", ",", "k", ",", "l", ",", "j", ",", 
      "jm", ",", "jp"}], "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"f", "[", 
    RowBox[{"a", ",", "am", ",", "ap", ",", "1", ",", "2", ",", "3"}], "]"}], 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"o_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "am", ",", "ap", ",", "o", ",", "k", ",", "l"}], 
       "]"}], "*", 
      RowBox[{"f", "[", 
       RowBox[{"a", ",", "am", ",", "ap", ",", "p", ",", "k", ",", "l"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{"Length", "[", "am", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", 
       RowBox[{"Length", "[", "ap", "]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"o", ",", "p"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"o", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", 
        RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) = \>\"", ",", 
   RowBox[{"t", "//", "MatrixForm"}], ",", 
   "\"\< \[NotEqual] \!\(\*SubscriptBox[\(\[Delta]\), \(ab\)]\)\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) = \>\"", ",", 
   RowBox[{
    RowBox[{"Inverse", "[", "t", "]"}], "//", "MatrixForm"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.833242066234846*^9, 3.8332420824128146`*^9}, {
   3.8332421453935366`*^9, 3.833242214928832*^9}, {3.8332425801638765`*^9, 
   3.8332426614255133`*^9}, {3.833242834183629*^9, 3.833243034915948*^9}, {
   3.833243074295559*^9, 3.833243201499999*^9}, {3.8332432465968494`*^9, 
   3.8332432961095057`*^9}, {3.8332433380021725`*^9, 3.833243348115573*^9}, {
   3.833243395271441*^9, 3.8332434048643064`*^9}, {3.8332434360429287`*^9, 
   3.8332435971132336`*^9}, {3.8332436443209567`*^9, 3.833243688929061*^9}, {
   3.833243866584138*^9, 3.8332439583484297`*^9}, {3.833244021524296*^9, 
   3.8332442304087286`*^9}, {3.833244295784604*^9, 3.8332443140141706`*^9}, {
   3.83324434968537*^9, 3.833244360998105*^9}, {3.8332443923616233`*^9, 
   3.8332445345133257`*^9}, {3.8332445998085375`*^9, 
   3.8332447781437345`*^9}, {3.833244823911437*^9, 3.833244826445153*^9}, {
   3.83324489993657*^9, 3.8332449736022663`*^9}, {3.833245004818286*^9, 
   3.833245038238181*^9}, {3.8332451032709293`*^9, 3.833245108235992*^9}, {
   3.833245276747421*^9, 3.8332452769950857`*^9}, {3.8332454698711014`*^9, 
   3.8332454835070143`*^9}, {3.8332456083407288`*^9, 
   3.8332456311122217`*^9}, {3.833245687889435*^9, 3.833245690330963*^9}, {
   3.833245785631029*^9, 3.8332458169876328`*^9}, {3.8332458778138533`*^9, 
   3.8332459098759155`*^9}, {3.833246060300804*^9, 3.8332461294366083`*^9}, {
   3.833246174288277*^9, 3.833246253741584*^9}, {3.8332463387272143`*^9, 
   3.8332464121005163`*^9}, 3.8332464787050953`*^9, {3.8332465508727474`*^9, 
   3.8332466041432333`*^9}, {3.833246699832426*^9, 3.833246704990152*^9}, 
   3.83324679522046*^9, {3.8332469183077335`*^9, 3.833247154301442*^9}, {
   3.8337884307986507`*^9, 3.8337885101488776`*^9}, {3.8337886544158792`*^9, 
   3.8337886627427416`*^9}, {3.833788777119378*^9, 3.833788796870819*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}],
  SequenceForm["j = ", {2, 4, 4, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.8337887991018004`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "1", ",", "1", ",", 
     FractionBox["1", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(-\)]\) = ", {
    Rational[1, 2], 1, 1, 
    Rational[1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.833788799109805*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", "3", ",", "3", ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(+\)]\) = ", {
    Rational[3, 2], 3, 3, 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.8337887991108065`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}],
  SequenceForm["a = ", {2, 3, 4, 5, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.833788799112808*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(-\)]\) = ", {
    Rational[1, 2], 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.8337887991138086`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["5", "2"], ",", 
     FractionBox["7", "2"], ",", 
     FractionBox["9", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(+\)]\) = ", {
    Rational[3, 2], 
    Rational[5, 2], 
    Rational[7, 2], 
    Rational[9, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.8337887991148095`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["53723", "175616"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2265", " ", 
           SqrtBox[
            FractionBox["5", "7"]]}], "50176"]}], 
        FractionBox[
         RowBox[{"5093", " ", 
          SqrtBox["5"]}], "1053696"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox["55"]}], "25088"]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2265", " ", 
           SqrtBox[
            FractionBox["5", "7"]]}], "50176"]}], 
        FractionBox["117853", "501760"], 
        RowBox[{"-", 
         FractionBox["12805", 
          RowBox[{"301056", " ", 
           SqrtBox["7"]}]]}], 
        FractionBox[
         RowBox[{"45", " ", 
          SqrtBox[
           FractionBox["11", "7"]]}], "7168"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["13", "7"]]}], "8960"]}]},
       {
        FractionBox[
         RowBox[{"5093", " ", 
          SqrtBox["5"]}], "1053696"], 
        RowBox[{"-", 
         FractionBox["12805", 
          RowBox[{"301056", " ", 
           SqrtBox["7"]}]]}], 
        FractionBox["741949", "3512320"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"781", " ", 
           SqrtBox["11"]}], "752640"]}], 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox["13"]}], "5376"]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox["55"]}], "25088"]}], 
        FractionBox[
         RowBox[{"45", " ", 
          SqrtBox[
           FractionBox["11", "7"]]}], "7168"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"781", " ", 
           SqrtBox["11"]}], "752640"]}], 
        FractionBox["583", "2560"], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["13", "7"]]}], "8960"]}], 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox["13"]}], "5376"], "0", 
        FractionBox["13", "40"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\[InvisibleSpace]", "\<\" \[NotEqual] \
\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(ab\\)]\\)\"\>"}],
  SequenceForm[
  "(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) = ", 
   MatrixForm[{{
      Rational[53723, 175616], Rational[-2265, 50176] 
      Rational[5, 7]^Rational[1, 2], Rational[5093, 1053696] 5^Rational[1, 2],
       Rational[-3, 25088] 55^Rational[1, 2], 0}, {
     Rational[-2265, 50176] Rational[5, 7]^Rational[1, 2], 
      Rational[117853, 501760], Rational[-12805, 301056] 7^Rational[-1, 2], 
      Rational[45, 7168] Rational[11, 7]^Rational[1, 2], Rational[-3, 8960] 
      Rational[13, 7]^Rational[1, 2]}, {
     Rational[5093, 1053696] 5^Rational[1, 2], Rational[-12805, 301056] 
      7^Rational[-1, 2], 
      Rational[741949, 3512320], Rational[-781, 752640] 11^Rational[1, 2], 
      Rational[5, 5376] 13^Rational[1, 2]}, {
     Rational[-3, 25088] 55^Rational[1, 2], Rational[45, 7168] 
      Rational[11, 7]^Rational[1, 2], Rational[-781, 752640] 
      11^Rational[1, 2], 
      Rational[583, 2560], 0}, {
     0, Rational[-3, 8960] Rational[13, 7]^Rational[1, 2], Rational[5, 5376] 
      13^Rational[1, 2], 0, 
      Rational[13, 40]}}], 
   " \[NotEqual] \!\(\*SubscriptBox[\(\[Delta]\), \(ab\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.83378880240639*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)) = \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["46976713", "14064543"], 
        FractionBox[
         RowBox[{"31728718", " ", 
          SqrtBox[
           FractionBox["7", "5"]]}], "70322715"], 
        RowBox[{"-", 
         FractionBox["75194882", 
          RowBox[{"257849955", " ", 
           SqrtBox["5"]}]]}], 
        RowBox[{"-", 
         FractionBox["3865813", 
          RowBox[{"70322715", " ", 
           SqrtBox["55"]}]]}], 
        FractionBox["13066606", 
         RowBox[{"773549865", " ", 
          SqrtBox["65"]}]]},
       {
        FractionBox[
         RowBox[{"31728718", " ", 
          SqrtBox[
           FractionBox["7", "5"]]}], "70322715"], 
        FractionBox["7682388364", "1758067875"], 
        FractionBox[
         RowBox[{"67078172", " ", 
          SqrtBox["7"]}], "586022625"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"318127222", " ", 
           SqrtBox[
            FractionBox["7", "11"]]}], "1758067875"]}], 
        FractionBox[
         RowBox[{"7212044", " ", 
          SqrtBox[
           FractionBox["7", "13"]]}], "1758067875"]},
       {
        RowBox[{"-", 
         FractionBox["75194882", 
          RowBox[{"257849955", " ", 
           SqrtBox["5"]}]]}], 
        FractionBox[
         RowBox[{"67078172", " ", 
          SqrtBox["7"]}], "586022625"], 
        FractionBox["112636131412", "23636245875"], 
        FractionBox["1305090458", 
         RowBox[{"6446248875", " ", 
          SqrtBox["11"]}]], 
        RowBox[{"-", 
         FractionBox["12462294236", 
          RowBox[{"70908737625", " ", 
           SqrtBox["13"]}]]}]},
       {
        RowBox[{"-", 
         FractionBox["3865813", 
          RowBox[{"70322715", " ", 
           SqrtBox["55"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"318127222", " ", 
           SqrtBox[
            FractionBox["7", "11"]]}], "1758067875"]}], 
        FractionBox["1305090458", 
         RowBox[{"6446248875", " ", 
          SqrtBox["11"]}]], 
        FractionBox["85031744497", "19338746625"], 
        RowBox[{"-", 
         FractionBox["192524374", 
          RowBox[{"19338746625", " ", 
           SqrtBox["143"]}]]}]},
       {
        FractionBox["13066606", 
         RowBox[{"773549865", " ", 
          SqrtBox["65"]}]], 
        FractionBox[
         RowBox[{"7212044", " ", 
          SqrtBox[
           FractionBox["7", "13"]]}], "1758067875"], 
        RowBox[{"-", 
         FractionBox["12462294236", 
          RowBox[{"70908737625", " ", 
           SqrtBox["13"]}]]}], 
        RowBox[{"-", 
         FractionBox["192524374", 
          RowBox[{"19338746625", " ", 
           SqrtBox["143"]}]]}], 
        FractionBox["8510451083428", "2765440767375"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) = ", 
   MatrixForm[{{
      Rational[46976713, 14064543], Rational[31728718, 70322715] 
      Rational[7, 5]^Rational[1, 2], Rational[-75194882, 257849955] 
      5^Rational[-1, 2], Rational[-3865813, 70322715] 55^Rational[-1, 2], 
      Rational[13066606, 773549865] 65^Rational[-1, 2]}, {
     Rational[31728718, 70322715] Rational[7, 5]^Rational[1, 2], 
      Rational[7682388364, 1758067875], Rational[67078172, 586022625] 
      7^Rational[1, 2], Rational[-318127222, 1758067875] 
      Rational[7, 11]^Rational[1, 2], Rational[7212044, 1758067875] 
      Rational[7, 13]^Rational[1, 2]}, {
     Rational[-75194882, 257849955] 5^Rational[-1, 2], 
      Rational[67078172, 586022625] 7^Rational[1, 2], 
      Rational[112636131412, 23636245875], Rational[1305090458, 6446248875] 
      11^Rational[-1, 2], Rational[-12462294236, 70908737625] 
      13^Rational[-1, 2]}, {
     Rational[-3865813, 70322715] 55^Rational[-1, 2], 
      Rational[-318127222, 1758067875] Rational[7, 11]^Rational[1, 2], 
      Rational[1305090458, 6446248875] 11^Rational[-1, 2], 
      Rational[85031744497, 19338746625], Rational[-192524374, 19338746625] 
      143^Rational[-1, 2]}, {
     Rational[13066606, 773549865] 65^Rational[-1, 2], 
      Rational[7212044, 1758067875] Rational[7, 13]^Rational[1, 2], 
      Rational[-12462294236, 70908737625] 13^Rational[-1, 2], 
      Rational[-192524374, 19338746625] 143^Rational[-1, 2], 
      Rational[8510451083428, 2765440767375]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.8332426331075726`*^9, 3.833242662151557*^9}, {
   3.8332428731886506`*^9, 3.833242893173334*^9}, {3.833243011730405*^9, 
   3.8332430296188145`*^9}, 3.833243223284748*^9, 3.8332432965393734`*^9, 
   3.8332433486728663`*^9, 3.833243405355343*^9, 3.8332434365874968`*^9, 
   3.8332435069692645`*^9, 3.833244167282197*^9, 3.8332442041076803`*^9, {
   3.833244361922569*^9, 3.83324441131634*^9}, 3.833244469053088*^9, 
   3.8332445350144033`*^9, {3.833244759456169*^9, 3.8332447786879406`*^9}, 
   3.833244826926059*^9, {3.833244909174799*^9, 3.8332449162848887`*^9}, 
   3.8332449740100384`*^9, {3.83324501764645*^9, 3.8332450462938714`*^9}, 
   3.8332451086879606`*^9, 3.833245277660166*^9, 3.8332454737414675`*^9, {
   3.833245632171899*^9, 3.8332456372290545`*^9}, 3.83324569148355*^9, {
   3.8332457864448013`*^9, 3.8332458175497856`*^9}, {3.833246346507416*^9, 
   3.8332464127836857`*^9}, 3.8332464793475695`*^9, {3.8332465659781694`*^9, 
   3.833246606882799*^9}, 3.8332467081310987`*^9, 3.833246762026651*^9, 
   3.83324679650908*^9, {3.8332469192845974`*^9, 3.833246990733244*^9}, {
   3.8332470308512278`*^9, 3.8332470410913515`*^9}, {3.8332471086375017`*^9, 
   3.8332471246684837`*^9}, 3.8332471547192106`*^9, 3.8337887161874123`*^9, 
   3.8337888024424176`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Lewandowski", ",", " ", 
     RowBox[{"CQG", " ", "27"}], ",", 
     RowBox[{"165020", " ", 
      RowBox[{"(", "2010", ")"}], "  ", 
      RowBox[{"(", 
       RowBox[{
        UnderscriptBox["\[Sum]", 
         RowBox[{
          SuperscriptBox["a", "+"], ",", 
          SuperscriptBox["a", "-"]}]], 
        RowBox[{
         SubsuperscriptBox["f", 
          RowBox[{
           SuperscriptBox["a", "+"], 
           SuperscriptBox["a", "-"]}], "a"], 
         SubsuperscriptBox["f", 
          RowBox[{
           SuperscriptBox["a", "+"], 
           SuperscriptBox["a", "-"]}], "b"]}]}], ")"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"My", " ", "graphical", " ", "calculus"}], ",", " ", 
     SubsuperscriptBox["f", 
      RowBox[{
       SuperscriptBox["a", "+"], 
       SuperscriptBox["a", "-"]}], "a"]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"ClebschGordan", "::", "phy"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Off", "[", 
    StyleBox[
     RowBox[{"SixJSymbol", "::", "tri"}], "MessageName"], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]", "=", 
     FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<j = \>\"", ",", 
       RowBox[{"j", "=", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
       RowBox[{"jm", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
       RowBox[{"jp", "=", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<a = \>\"", ",", 
        RowBox[{"a", "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], 
       "]"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
        RowBox[{"am", "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
        RowBox[{"ap", "=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}]}], "]"}]}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", "-"}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<j = \>\"", ",", 
     RowBox[{"j", "=", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(-\)]\) = \>\"", ",", 
     RowBox[{"jm", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(j\), \(+\)]\) = \>\"", ",", 
     RowBox[{"jp", "=", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "\[Gamma]"}], "2"], "j"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<a = \>\"", ",", 
     RowBox[{"a", "=", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(-\)]\) = \>\"", ",", 
     RowBox[{"am", "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["3", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SuperscriptBox[\(a\), \(+\)]\) = \>\"", ",", 
     RowBox[{"ap", "=", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["3", "2"], ",", 
        FractionBox["5", "2"], ",", 
        FractionBox["7", "2"], ",", 
        FractionBox["9", "2"]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BT", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"threej", "[", 
     RowBox[{
     "j1_", ",", "m1_", ",", "j2_", ",", "m2_", ",", "j3_", ",", "m3_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"threej", "[", 
      RowBox[{"j1", ",", "m1", ",", "j2", ",", "m2", ",", "j3", ",", "m3"}], 
      "]"}], "=", 
     RowBox[{"ThreeJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"j1", ",", "m1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j2", ",", "m2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j3", ",", "m3"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"threej", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"intertwiner", "[", 
     RowBox[{
     "j_", ",", "a_", ",", "i_", ",", "m1_", ",", "m2_", ",", "m3_", ",", 
      "m4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"intertwiner", "[", 
      RowBox[{
      "j", ",", "a", ",", "i", ",", "m1", ",", "m2", ",", "m3", ",", "m4"}], 
      "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], 
       FractionBox["1", "2"]], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"j", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "m1", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "m2", ",", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "m"}], "]"}], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "m"}]], "*", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"m", ",", 
           RowBox[{"-", "n"}]}], "]"}], "*", 
         RowBox[{"threej", "[", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "n", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "m3", ",", 
           RowBox[{"j", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", "m4"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"-", 
           RowBox[{"a", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"a", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "nineJSymbol", "]"}], "\n", "\t", 
   RowBox[{
    RowBox[{"nineJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j4_", ",", "j5_", ",", "j6_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j7_", ",", "j8_", ",", "j9_"}], "}"}]}], "]"}], " ", ":=", 
    " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"kmin", ",", "kmax"}], "}"}], ",", "\n", "\t\t", 
      RowBox[{
       RowBox[{"kmin", " ", "=", " ", 
        RowBox[{"Max", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"j1", "-", "j9"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j4", "-", "j8"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j2", "-", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
       "\t\t\t", 
       RowBox[{"kmax", " ", "=", " ", 
        RowBox[{"Min", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"j1", "+", "j9"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j4", "+", "j8"}], "]"}], ",", 
           RowBox[{"Abs", "[", 
            RowBox[{"j2", "+", "j6"}], "]"}]}], "}"}], "]"}]}], ";", "\n", 
       "\t\t", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"2", " ", "k"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "k"}], "+", "1"}], ")"}], " ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j1", ",", "j4", ",", "j7"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j8", ",", "j9", ",", "k"}], "}"}]}], "]"}], "  ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j2", ",", "j5", ",", "j8"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j4", ",", "k", ",", "j6"}], "}"}]}], "]"}], " ", 
          RowBox[{"SixJSymbol", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j3", ",", "j6", ",", "j9"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "j1", ",", "j2"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "kmin", ",", "kmax"}], "}"}]}], "]"}]}]}], "\n", 
     "\t\t", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q12", "[", 
     RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"q12", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "=", 
     RowBox[{"nineJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jp", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jm", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"am", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q34", "[", 
     RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"q34", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "=", 
     RowBox[{"nineJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jp", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"jp", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"ap", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jm", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"jm", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"am", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"j", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"a", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"ap_", ",", "am_", ",", "a_", ",", "i_", ",", "k_", ",", "l_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ap", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"am", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"a", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], "+", "1"}], ")"}], "*", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"n", "=", "1"}], 
          RowBox[{"Length", "[", "j", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"j", "[", 
             RowBox[{"[", "n", "]"}], "]"}]}], "+", "1"}], ")"}]}]}], ")"}]}],
      "*", 
     RowBox[{"q12", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}], "*", 
     RowBox[{"q34", "[", 
      RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "l"}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"f", "[", 
     RowBox[{"ap", ",", "am", ",", "a", ",", "1", ",", "1", ",", "1"}], "]"}],
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"o_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "o"}], 
        "]"}], "*", 
       RowBox[{"f", "[", 
        RowBox[{"ap", ",", "am", ",", "a", ",", "i", ",", "k", ",", "p"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "ap", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "am", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"t", "=", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"o", ",", "p"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"o", ",", "1", ",", 
          RowBox[{"Length", "[", "a", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", 
          RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) =(Running)= \>\"", ",", 
     RowBox[{"t", "//", "MatrixForm"}], ",", 
     "\"\< \[NotEqual] \!\(\*SubscriptBox[\(\[Delta]\), \(ab\)]\)\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\
\) =(Running)= \>\"", ",", 
     RowBox[{
      RowBox[{"Inverse", "[", "t", "]"}], "//", "MatrixForm"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ET", "=", 
     RowBox[{"SessionTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Running Time: \>\"", ",", 
     RowBox[{"ET", "-", "BT"}], ",", "\"\<s\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8337885903075285`*^9, 3.8337886420053816`*^9}, {
  3.833788673985495*^9, 3.833788695112977*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"j = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}]}],
  SequenceForm["j = ", {2, 4, 4, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8337887245493937`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "1", ",", "1", ",", 
     FractionBox["1", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(-\)]\) = ", {
    Rational[1, 2], 1, 1, 
    Rational[1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.833788724550394*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(j\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", "3", ",", "3", ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(j\), \(+\)]\) = ", {
    Rational[3, 2], 3, 3, 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.833788724552396*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"a = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}]}],
  SequenceForm["a = ", {2, 3, 4, 5, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{3.833788724553396*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(-\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(-\)]\) = ", {
    Rational[1, 2], 
    Rational[3, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.833788724553899*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SuperscriptBox[\\(a\\), \\(+\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["5", "2"], ",", 
     FractionBox["7", "2"], ",", 
     FractionBox["9", "2"]}], "}"}]}],
  SequenceForm["\!\(\*SuperscriptBox[\(a\), \(+\)]\) = ", {
    Rational[3, 2], 
    Rational[5, 2], 
    Rational[7, 2], 
    Rational[9, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.8337887245559*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)) =(Running)= \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["53723", "175616"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2265", " ", 
           SqrtBox[
            FractionBox["5", "7"]]}], "50176"]}], 
        FractionBox[
         RowBox[{"5093", " ", 
          SqrtBox["5"]}], "1053696"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox["55"]}], "25088"]}], "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2265", " ", 
           SqrtBox[
            FractionBox["5", "7"]]}], "50176"]}], 
        FractionBox["117853", "501760"], 
        RowBox[{"-", 
         FractionBox["12805", 
          RowBox[{"301056", " ", 
           SqrtBox["7"]}]]}], 
        FractionBox[
         RowBox[{"45", " ", 
          SqrtBox[
           FractionBox["11", "7"]]}], "7168"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["13", "7"]]}], "8960"]}]},
       {
        FractionBox[
         RowBox[{"5093", " ", 
          SqrtBox["5"]}], "1053696"], 
        RowBox[{"-", 
         FractionBox["12805", 
          RowBox[{"301056", " ", 
           SqrtBox["7"]}]]}], 
        FractionBox["741949", "3512320"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"781", " ", 
           SqrtBox["11"]}], "752640"]}], 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox["13"]}], "5376"]},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox["55"]}], "25088"]}], 
        FractionBox[
         RowBox[{"45", " ", 
          SqrtBox[
           FractionBox["11", "7"]]}], "7168"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"781", " ", 
           SqrtBox["11"]}], "752640"]}], 
        FractionBox["583", "2560"], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["13", "7"]]}], "8960"]}], 
        FractionBox[
         RowBox[{"5", " ", 
          SqrtBox["13"]}], "5376"], "0", 
        FractionBox["13", "40"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], 
   "\[InvisibleSpace]", "\<\" \[NotEqual] \
\\!\\(\\*SubscriptBox[\\(\[Delta]\\), \\(ab\\)]\\)\"\>"}],
  SequenceForm[
  "(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)) =(Running)= ", 
   MatrixForm[{{
      Rational[53723, 175616], Rational[-2265, 50176] 
      Rational[5, 7]^Rational[1, 2], Rational[5093, 1053696] 5^Rational[1, 2],
       Rational[-3, 25088] 55^Rational[1, 2], 0}, {
     Rational[-2265, 50176] Rational[5, 7]^Rational[1, 2], 
      Rational[117853, 501760], Rational[-12805, 301056] 7^Rational[-1, 2], 
      Rational[45, 7168] Rational[11, 7]^Rational[1, 2], Rational[-3, 8960] 
      Rational[13, 7]^Rational[1, 2]}, {
     Rational[5093, 1053696] 5^Rational[1, 2], Rational[-12805, 301056] 
      7^Rational[-1, 2], 
      Rational[741949, 3512320], Rational[-781, 752640] 11^Rational[1, 2], 
      Rational[5, 5376] 13^Rational[1, 2]}, {
     Rational[-3, 25088] 55^Rational[1, 2], Rational[45, 7168] 
      Rational[11, 7]^Rational[1, 2], Rational[-781, 752640] 
      11^Rational[1, 2], 
      Rational[583, 2560], 0}, {
     0, Rational[-3, 8960] Rational[13, 7]^Rational[1, 2], Rational[5, 5376] 
      13^Rational[1, 2], 0, 
      Rational[13, 40]}}], 
   " \[NotEqual] \!\(\*SubscriptBox[\(\[Delta]\), \(ab\)]\)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8337887248871613`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(\\!\\(\\*UnderscriptBox[\\(\[Sum]\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)], \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(a\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(f\\), \
\\(\\*SuperscriptBox[\\(a\\), \\(+\\)] \\*SuperscriptBox[\\(a\\), \
\\(-\\)]\\), \\(b\\)]\\)\\!\\(\\*SuperscriptBox[\\()\\), \\(-1\\)]\\) \
=(Running)= \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["46976713", "14064543"], 
        FractionBox[
         RowBox[{"31728718", " ", 
          SqrtBox[
           FractionBox["7", "5"]]}], "70322715"], 
        RowBox[{"-", 
         FractionBox["75194882", 
          RowBox[{"257849955", " ", 
           SqrtBox["5"]}]]}], 
        RowBox[{"-", 
         FractionBox["3865813", 
          RowBox[{"70322715", " ", 
           SqrtBox["55"]}]]}], 
        FractionBox["13066606", 
         RowBox[{"773549865", " ", 
          SqrtBox["65"]}]]},
       {
        FractionBox[
         RowBox[{"31728718", " ", 
          SqrtBox[
           FractionBox["7", "5"]]}], "70322715"], 
        FractionBox["7682388364", "1758067875"], 
        FractionBox[
         RowBox[{"67078172", " ", 
          SqrtBox["7"]}], "586022625"], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"318127222", " ", 
           SqrtBox[
            FractionBox["7", "11"]]}], "1758067875"]}], 
        FractionBox[
         RowBox[{"7212044", " ", 
          SqrtBox[
           FractionBox["7", "13"]]}], "1758067875"]},
       {
        RowBox[{"-", 
         FractionBox["75194882", 
          RowBox[{"257849955", " ", 
           SqrtBox["5"]}]]}], 
        FractionBox[
         RowBox[{"67078172", " ", 
          SqrtBox["7"]}], "586022625"], 
        FractionBox["112636131412", "23636245875"], 
        FractionBox["1305090458", 
         RowBox[{"6446248875", " ", 
          SqrtBox["11"]}]], 
        RowBox[{"-", 
         FractionBox["12462294236", 
          RowBox[{"70908737625", " ", 
           SqrtBox["13"]}]]}]},
       {
        RowBox[{"-", 
         FractionBox["3865813", 
          RowBox[{"70322715", " ", 
           SqrtBox["55"]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"318127222", " ", 
           SqrtBox[
            FractionBox["7", "11"]]}], "1758067875"]}], 
        FractionBox["1305090458", 
         RowBox[{"6446248875", " ", 
          SqrtBox["11"]}]], 
        FractionBox["85031744497", "19338746625"], 
        RowBox[{"-", 
         FractionBox["192524374", 
          RowBox[{"19338746625", " ", 
           SqrtBox["143"]}]]}]},
       {
        FractionBox["13066606", 
         RowBox[{"773549865", " ", 
          SqrtBox["65"]}]], 
        FractionBox[
         RowBox[{"7212044", " ", 
          SqrtBox[
           FractionBox["7", "13"]]}], "1758067875"], 
        RowBox[{"-", 
         FractionBox["12462294236", 
          RowBox[{"70908737625", " ", 
           SqrtBox["13"]}]]}], 
        RowBox[{"-", 
         FractionBox["192524374", 
          RowBox[{"19338746625", " ", 
           SqrtBox["143"]}]]}], 
        FractionBox["8510451083428", "2765440767375"]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "(\!\(\*UnderscriptBox[\(\[Sum]\), \(\*SuperscriptBox[\(a\), \(+\)], \
\*SuperscriptBox[\(a\), \(-\)]\)]\)\!\(\*SubsuperscriptBox[\(f\), \
\(\*SuperscriptBox[\(a\), \(+\)] \*SuperscriptBox[\(a\), \(-\)]\), \(a\)]\)\!\
\(\*SubsuperscriptBox[\(f\), \(\*SuperscriptBox[\(a\), \(+\)] \
\*SuperscriptBox[\(a\), \(-\)]\), \(b\)]\)\!\(\*SuperscriptBox[\()\), \(-1\)]\
\) =(Running)= ", 
   MatrixForm[{{
      Rational[46976713, 14064543], Rational[31728718, 70322715] 
      Rational[7, 5]^Rational[1, 2], Rational[-75194882, 257849955] 
      5^Rational[-1, 2], Rational[-3865813, 70322715] 55^Rational[-1, 2], 
      Rational[13066606, 773549865] 65^Rational[-1, 2]}, {
     Rational[31728718, 70322715] Rational[7, 5]^Rational[1, 2], 
      Rational[7682388364, 1758067875], Rational[67078172, 586022625] 
      7^Rational[1, 2], Rational[-318127222, 1758067875] 
      Rational[7, 11]^Rational[1, 2], Rational[7212044, 1758067875] 
      Rational[7, 13]^Rational[1, 2]}, {
     Rational[-75194882, 257849955] 5^Rational[-1, 2], 
      Rational[67078172, 586022625] 7^Rational[1, 2], 
      Rational[112636131412, 23636245875], Rational[1305090458, 6446248875] 
      11^Rational[-1, 2], Rational[-12462294236, 70908737625] 
      13^Rational[-1, 2]}, {
     Rational[-3865813, 70322715] 55^Rational[-1, 2], 
      Rational[-318127222, 1758067875] Rational[7, 11]^Rational[1, 2], 
      Rational[1305090458, 6446248875] 11^Rational[-1, 2], 
      Rational[85031744497, 19338746625], Rational[-192524374, 19338746625] 
      143^Rational[-1, 2]}, {
     Rational[13066606, 773549865] 65^Rational[-1, 2], 
      Rational[7212044, 1758067875] Rational[7, 13]^Rational[1, 2], 
      Rational[-12462294236, 70908737625] 13^Rational[-1, 2], 
      Rational[-192524374, 19338746625] 143^Rational[-1, 2], 
      Rational[8510451083428, 2765440767375]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.8337887249151807`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Running Time: \"\>", "\[InvisibleSpace]", 
   "0.3497752`6.694304011422412", "\[InvisibleSpace]", "\<\"s\"\>"}],
  SequenceForm["Running Time: ", 0.3497752`6.694304011422412, "s"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8337887249322395`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2544, 1303},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.4000000953674316`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 16607, 462, 1264, "Input"],
Cell[CellGroupData[{
Cell[17211, 488, 1518, 24, 31, "Print"],
Cell[18732, 514, 1682, 29, 50, "Print"],
Cell[20417, 545, 1684, 29, 50, "Print"],
Cell[22104, 576, 1529, 24, 31, "Print"],
Cell[23636, 602, 1658, 29, 50, "Print"],
Cell[25297, 633, 1768, 33, 50, "Print"],
Cell[27068, 668, 5990, 144, 297, "Print"],
Cell[33061, 814, 6894, 159, 301, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40004, 979, 20549, 581, 1865, "Input"],
Cell[CellGroupData[{
Cell[60578, 1564, 268, 7, 31, "Print"],
Cell[60849, 1573, 432, 12, 50, "Print"],
Cell[61284, 1587, 432, 12, 50, "Print"],
Cell[61719, 1601, 279, 7, 31, "Print"],
Cell[62001, 1610, 406, 12, 50, "Print"],
Cell[62410, 1624, 514, 16, 50, "Print"],
Cell[62927, 1642, 4763, 127, 297, "Print"],
Cell[67693, 1771, 5748, 144, 301, "Print"],
Cell[73444, 1917, 303, 6, 31, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica-code/FK-edge-amplitude-2020-05-03.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9943,        248]
NotebookOptionsPosition[      9538,        229]
NotebookOutlinePosition[      9929,        246]
CellTagsIndexPosition[      9886,        243]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J", ".", " ", "R", ".", " ", "Oliveira"}], ",", " ", 
    RowBox[{"CQG", " ", "35"}], ",", " ", 
    RowBox[{
     RowBox[{"095003", " ", 
      RowBox[{"(", "2018", ")"}], "\[IndentingNewLine]", 
      SubsuperscriptBox["W", "e", 
       RowBox[{"FK", ",", 
        RowBox[{"\[Gamma]", ">", "1"}]}]]}], "=", 
     RowBox[{
      SubscriptBox["d", 
       SubscriptBox[
        OverscriptBox["i", "^"], "e"]], 
      RowBox[{
       UnderoverscriptBox["\[Product]", 
        RowBox[{"f", "=", "\[Placeholder]"}], "\[Placeholder]"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
          SubscriptBox["k", "ef"], "=", "\[Placeholder]"}], "\[Placeholder]"], 
        SuperscriptBox[
         RowBox[{
          SubscriptBox["d", 
           SubscriptBox["k", "ef"]], "[", 
          RowBox[{"(", GridBox[{
             {
              SubsuperscriptBox["j", "f", "+"], 
              SubsuperscriptBox["j", "f", "-"], 
              SubscriptBox["k", "ef"]},
             {
              SubsuperscriptBox["j", "f", "+"], 
              RowBox[{"-", 
               SubsuperscriptBox["j", "f", "-"]}], 
              RowBox[{
               SubsuperscriptBox["j", "f", "-"], "-", 
               SubsuperscriptBox["j", "f", "+"]}]}
            }], ")"}], "]"}], "2"]}]}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"jp_", ",", "jm_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "*", "k"}], "+", "1"}], ")"}], "*", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"ThreeJSymbol", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"jp", ",", "jp"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jm", ",", 
         RowBox[{"-", "jm"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"jm", "-", "jp"}]}], "}"}]}], "]"}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tab", "[", 
   RowBox[{"jp_", ",", "jm_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"a", "[", 
       RowBox[{"jp", ",", "jm", ",", "k"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"Abs", "[", 
       RowBox[{"jp", "-", "jm"}], "]"}], ",", 
      RowBox[{"jp", "+", "jm"}], ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sum", "[", 
   RowBox[{"jp_", ",", "jm_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", 
     RowBox[{"Abs", "[", 
      RowBox[{"jp", "-", "jm"}], "]"}]}], 
    RowBox[{"jp", "+", "jm"}]], 
   RowBox[{"a", "[", 
    RowBox[{"jp", ",", "jm", ",", "k"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"tab", "[", 
   RowBox[{"8", ",", "10"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*UnderoverscriptBox[\(\[Sum]\), \(\*SubscriptBox[\(k\), \(ef\)] = \
\(\(|\)\(\*SubsuperscriptBox[\(j\), \(f\), \(+\)] - \
\*SubsuperscriptBox[\(j\), \(f\), \(-\)]\)\(|\)\)\), \
\(\*SubsuperscriptBox[\(j\), \(f\), \(+\)] + \*SubsuperscriptBox[\(j\), \
\(f\), \(-\)]\)]\)\!\(\*SubscriptBox[\(d\), SubscriptBox[\(k\), \
\(ef\)]]\)(ThreeJSymbol[{\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(+\)]\),\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(+\)]\)},{\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(-\)]\),-\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(-\)]\)},{k,\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(-\)]\)-\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(+\)]\)}]\!\(\*SuperscriptBox[\()\), \(2\)]\) = \>\"", ",", 
   RowBox[{"sum", "[", 
    RowBox[{"8", ",", "9"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.797423451904447*^9, 3.797423715101673*^9}, {
  3.797423762526372*^9, 3.797423836161686*^9}, {3.797423934965247*^9, 
  3.797424160157653*^9}, {3.797424243719366*^9, 3.79742428717414*^9}, {
  3.797424329785078*^9, 3.797424331697692*^9}, {3.797424367977007*^9, 
  3.7974245816623793`*^9}, {3.797424650672736*^9, 3.7974246585389977`*^9}, {
  3.7974247185918303`*^9, 3.7974247190264673`*^9}, {3.797424770759288*^9, 
  3.79742479940376*^9}, {3.797424924983292*^9, 3.797425039001367*^9}, {
  3.7974250744501743`*^9, 3.79742521046342*^9}, {3.7974255638772984`*^9, 
  3.797425629010479*^9}, {3.7974256604800043`*^9, 3.7974257476011333`*^9}, {
  3.797425786313883*^9, 3.797425852880528*^9}, {3.7974259191363363`*^9, 
  3.797425957716604*^9}, {3.797426054302848*^9, 3.797426078084997*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{2., 0.23809523809523808`}, {3., 0.24242424242424243`}, {4., 
      0.20327498588368154`}, {5., 0.14492753623188406`}, {6., 
      0.08906455862977603}, {7., 0.04743083003952569}, {8., 
      0.021900161030595812`}, {9., 0.008741660915573959}, {10., 
      0.0029985007496251873`}, {11., 0.000875752599890531}, {12., 
      0.00021494629029571237`}, {13., 0.00004352662378488175}, {14., 
      7.083457293835976*^-6}, {15., 8.908201870544229*^-7}, {16., 
      8.128221061602568*^-8}, {17., 4.789355844378618*^-9}, {18., 
      1.3683873841081765`*^-10}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 18.}, {0, 0.24242424242424243`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.797423836905244*^9, 3.7974241634111*^9, {3.7974242487880507`*^9, 
   3.7974242876727037`*^9}, 3.797424332306649*^9, {3.797424436996866*^9, 
   3.797424472758024*^9}, {3.797424513343244*^9, 3.797424529272509*^9}, {
   3.797424561079348*^9, 3.797424582795629*^9}, {3.797424645078515*^9, 
   3.7974246593897552`*^9}, {3.797424719785544*^9, 3.797424728423703*^9}, {
   3.797424775707354*^9, 3.797424800696776*^9}, {3.797425026513254*^9, 
   3.797425039559132*^9}, 3.797425814249599*^9, 3.797425853383836*^9, 
   3.7974259586751213`*^9, {3.7974260493920927`*^9, 3.797426078617676*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*UnderoverscriptBox[\\(\[Sum]\\), \
\\(\\*SubscriptBox[\\(k\\), \\(ef\\)] = \
\\(\\(|\\)\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \\(+\\)] - \
\\*SubsuperscriptBox[\\(j\\), \\(f\\), \\(-\\)]\\)\\(|\\)\\)\\), \
\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \\(+\\)] + \
\\*SubsuperscriptBox[\\(j\\), \\(f\\), \
\\(-\\)]\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), SubscriptBox[\\(k\\), \
\\(ef\\)]]\\)(ThreeJSymbol[{\\!\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \\(+\
\\)]\\),\\!\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \
\\(+\\)]\\)},{\\!\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \
\\(-\\)]\\),-\\!\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \\(-\\)]\\)},{k,\\!\
\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \
\\(-\\)]\\)-\\!\\(\\*SubsuperscriptBox[\\(j\\), \\(f\\), \
\\(+\\)]\\)}]\\!\\(\\*SuperscriptBox[\\()\\), \\(2\\)]\\) = \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "\!\(\*UnderoverscriptBox[\(\[Sum]\), \(\*SubscriptBox[\(k\), \(ef\)] = \
\(\(|\)\(\*SubsuperscriptBox[\(j\), \(f\), \(+\)] - \
\*SubsuperscriptBox[\(j\), \(f\), \(-\)]\)\(|\)\)\), \
\(\*SubsuperscriptBox[\(j\), \(f\), \(+\)] + \*SubsuperscriptBox[\(j\), \
\(f\), \(-\)]\)]\)\!\(\*SubscriptBox[\(d\), SubscriptBox[\(k\), \
\(ef\)]]\)(ThreeJSymbol[{\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(+\)]\),\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(+\)]\)},{\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(-\)]\),-\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(-\)]\)},{k,\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(-\)]\)-\!\(\*SubsuperscriptBox[\(j\), \(f\), \
\(+\)]\)}]\!\(\*SuperscriptBox[\()\), \(2\)]\) = ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.797425814260036*^9, 3.797425853393999*^9, 3.7974259586849613`*^9, {
   3.797426049400757*^9, 3.7974260786273127`*^9}}]
}, Open  ]]
},
WindowSize->{2544, 1303},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.3000000715255737`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4677, 117, 420, "Input"],
Cell[5260, 141, 2464, 50, 314, "Output"],
Cell[7727, 193, 1795, 33, 76, "Print"]
}, Open  ]]
}
]
*)



==> mathematica-code/Factors_of_Eq._4.13_-2020-12-11.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     24295,        589]
NotebookOptionsPosition[     23300,        554]
NotebookOutlinePosition[     23691,        571]
CellTagsIndexPosition[     23648,        568]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<=========================================================\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Factors", " ", "of"}], " ", "<", "Z", ">"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "1"], "=", 
   RowBox[{
    RowBox[{"i", "'"}], "+", 
    SubscriptBox["j", "i"], "-", 
    SubscriptBox["j", "l"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "2"], "=", 
   RowBox[{"a", "+", "m", "+", 
    SubscriptBox["j", "i"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "3"], "=", 
   RowBox[{
    RowBox[{"i", "'"}], "+", 
    SubscriptBox["j", "j"], "+", 
    SubscriptBox["j", "k"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "4"], "=", 
   RowBox[{"b", "+", "m", "+", 
    SubscriptBox["j", "j"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["x", "5"], "=", 
    RowBox[{
     RowBox[{"-", "t"}], "-", "m", "-", 
     RowBox[{"i", "'"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Factors", " ", "of"}], " ", "<", "H", ">"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "6"], "=", 
   RowBox[{
    RowBox[{"-", "b"}], "-", "c", "-", 
    SubscriptBox["j", "j"], "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["x", "7"], "=", 
   RowBox[{
    SubscriptBox["j", "l"], "-", 
    SubscriptBox["j", "i"], "-", "k"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["x", "8"], "=", 
    RowBox[{"t", "+", "b", "-", 
     SubscriptBox["j", "k"]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Coefficient of <Z><H>= \>\"", ",", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"s", "=", "1"}], "8"], 
    SubscriptBox["x", "s"]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<--------------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SubscriptBox[\(R\), \(a\)]\) = \>\"", ",", 
   RowBox[{
    SubscriptBox["R", "a"], "=", 
    RowBox[{"c", "+", 
     SubscriptBox["j", "i"], "+", 
     SubscriptBox["j", "i"], "+", "m", "+", "t", "+", 
     SubscriptBox["j", "l"], "+", "1", "+", 
     RowBox[{"i", "'"}], "+", "k", "+", "a"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SubscriptBox[\(R\), \(b\)]\) = \>\"", ",", 
   RowBox[{
    SubscriptBox["R", "b"], "=", 
    RowBox[{"c", "+", 
     SubscriptBox["j", "j"], "+", 
     SubscriptBox["j", "j"], "+", "m", "+", "t", "+", 
     SubscriptBox["j", "k"], "+", "1", "+", 
     RowBox[{"i", "'"}], "+", "k", "+", "b"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SubscriptBox[\(R\), \(c\)]\) = \>\"", ",", 
   RowBox[{
    SubscriptBox["R", "c"], "=", 
    RowBox[{"1", "+", "m", "+", "t", "+", "k", "+", "1", "+", "m", "+", 
     RowBox[{"i", "'"}], "+", 
     RowBox[{"i", "'"}], "+", "1", "+", "c"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<\!\(\*SubscriptBox[\(R\), \(a\)]\)+\!\(\*SubscriptBox[\(R\), \(b\)]\)+\
\!\(\*SubscriptBox[\(R\), \(c\)]\) = \>\"", ",", 
   RowBox[{
    SubscriptBox["R", "a"], "+", 
    SubscriptBox["R", "b"], "+", 
    SubscriptBox["R", "c"]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<--------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Coefficient of <Z><H> == (\!\(\*SubscriptBox[\(R\), \
\(a\)]\)+\!\(\*SubscriptBox[\(R\), \(b\)]\))+y\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<   \[DoubleLongRightArrow] The coefficient in the first step in \
Eq.(4.13) :  y =(Running)= \>\"", ",", 
   RowBox[{"y", "/.", 
    RowBox[{"Flatten", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"s", "=", "1"}], "8"], 
         SubscriptBox["x", "s"]}], "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["R", "a"], "+", 
           SubscriptBox["R", "b"]}], ")"}], "+", "y"}]}], ",", "y"}], 
      "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<                                                                    \
\[Tilde] c-i'-m+2t+k-\!\(\*SubscriptBox[\(j\), \
\(i\)]\)-\!\(\*SubscriptBox[\(j\), \(j\)]\)-\!\(\*SubscriptBox[\(j\), \
\(k\)]\)-\!\(\*SubscriptBox[\(j\), \(l\)]\)-1\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<--------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Coefficient of <Z><H> == (\!\(\*SubscriptBox[\(R\), \
\(a\)]\)+\!\(\*SubscriptBox[\(R\), \(b\)]\)+\!\(\*SubscriptBox[\(R\), \
\(c\)]\))+y\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<   \[DoubleLongRightArrow] The coefficient in the second and third \
steps in Eq.(4.13) :  y =(Running)= \>\"", ",", 
   RowBox[{"y", "/.", 
    RowBox[{"Flatten", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"s", "=", "1"}], "8"], 
         SubscriptBox["x", "s"]}], "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["R", "a"], "+", 
           SubscriptBox["R", "b"], "+", 
           SubscriptBox["R", "c"]}], ")"}], "+", "y"}]}], ",", "y"}], 
      "]"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<                                                                      \
\[Tilde] i'+m-\!\(\*SubscriptBox[\(j\), \(i\)]\)-\!\(\*SubscriptBox[\(j\), \
\(j\)]\)-\!\(\*SubscriptBox[\(j\), \(k\)]\)-\!\(\*SubscriptBox[\(j\), \
\(l\)]\)+t\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<--------------------------------------\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8044991658611903`*^9, 3.804499436450748*^9}, {
   3.8044998416008987`*^9, 3.8045000289961805`*^9}, 3.804501484219954*^9, {
   3.8045017673373737`*^9, 3.804501810738258*^9}, {3.804502920154816*^9, 
   3.8045029839934025`*^9}, {3.8165544409744954`*^9, 3.816554582479052*^9}, {
   3.816554625880454*^9, 3.816554818134644*^9}, {3.816554862482354*^9, 
   3.8165550175893607`*^9}, {3.816555380024181*^9, 3.816555495531477*^9}, {
   3.816555606836649*^9, 3.81655568327608*^9}, {3.816555724625491*^9, 
   3.8165557249461765`*^9}, {3.8165558051844783`*^9, 
   3.8165558333839097`*^9}, {3.8337856039826164`*^9, 
   3.8337856548520308`*^9}, {3.8337857934658256`*^9, 
   3.8337858120643096`*^9}, {3.83378588565392*^9, 3.8337859324729834`*^9}, {
   3.8337859654208155`*^9, 3.8337859714545236`*^9}, {3.83378650905731*^9, 
   3.833786565805827*^9}, {3.833786630918399*^9, 3.8337866485087824`*^9}, {
   3.833786799555801*^9, 3.8337868412100477`*^9}, {3.8337869275141125`*^9, 
   3.833786937996587*^9}, {3.833786976680244*^9, 3.833786981030443*^9}, {
   3.833787681688469*^9, 3.833787730542755*^9}, {3.8337877816353073`*^9, 
   3.833787852875489*^9}, {3.8337879184138174`*^9, 3.8337879232942977`*^9}, {
   3.8337880566367803`*^9, 3.8337880822294693`*^9}, 3.833788122678259*^9, {
   3.8337881697837515`*^9, 3.8337881727477818`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"=========================================================\"\
\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.833788173743555*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Coefficient of <Z><H>= \"\>", "\[InvisibleSpace]", 
   RowBox[{"1", "+", "a", "+", "b", "-", "c", "-", "k", "+", "m", "+", 
    SubscriptBox["j", "i"], "+", 
    SubscriptBox["j", "j"], "+", 
    SuperscriptBox["i", "\[Prime]",
     MultilineFunction->None]}]}],
  SequenceForm[
  "Coefficient of <Z><H>= ", 
   1 + $CellContext`a + $CellContext`b - $CellContext`c - $CellContext`k + \
$CellContext`m + Subscript[$CellContext`j, $CellContext`i] + 
   Subscript[$CellContext`j, $CellContext`j] + Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.83378817374957*^9}}],

Cell[BoxData["\<\"--------------------------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.833788173751562*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(a\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"1", "+", "a", "+", "c", "+", "k", "+", "m", "+", "t", "+", 
    RowBox[{"2", " ", 
     SubscriptBox["j", "i"]}], "+", 
    SubscriptBox["j", "l"], "+", 
    SuperscriptBox["i", "\[Prime]",
     MultilineFunction->None]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(R\), \(a\)]\) = ", 
   1 + $CellContext`a + $CellContext`c + $CellContext`k + $CellContext`m + \
$CellContext`t + 2 Subscript[$CellContext`j, $CellContext`i] + 
   Subscript[$CellContext`j, $CellContext`l] + Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.833788173751562*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(b\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"1", "+", "b", "+", "c", "+", "k", "+", "m", "+", "t", "+", 
    RowBox[{"2", " ", 
     SubscriptBox["j", "j"]}], "+", 
    SubscriptBox["j", "k"], "+", 
    SuperscriptBox["i", "\[Prime]",
     MultilineFunction->None]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(R\), \(b\)]\) = ", 
   1 + $CellContext`b + $CellContext`c + $CellContext`k + $CellContext`m + \
$CellContext`t + 2 Subscript[$CellContext`j, $CellContext`j] + 
   Subscript[$CellContext`j, $CellContext`k] + Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737545624`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(R\\), \\(c\\)]\\) = \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"3", "+", "c", "+", "k", "+", 
    RowBox[{"2", " ", "m"}], "+", "t", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["i", "\[Prime]",
      MultilineFunction->None]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(R\), \(c\)]\) = ", 
   3 + $CellContext`c + $CellContext`k + 2 $CellContext`m + $CellContext`t + 
   2 Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737545624`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(R\\), \
\\(a\\)]\\)+\\!\\(\\*SubscriptBox[\\(R\\), \\(b\\)]\\)+\\!\\(\\*SubscriptBox[\
\\(R\\), \\(c\\)]\\) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"5", "+", "a", "+", "b", "+", 
    RowBox[{"3", " ", "c"}], "+", 
    RowBox[{"3", " ", "k"}], "+", 
    RowBox[{"4", " ", "m"}], "+", 
    RowBox[{"3", " ", "t"}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["j", "i"]}], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["j", "j"]}], "+", 
    SubscriptBox["j", "k"], "+", 
    SubscriptBox["j", "l"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["i", "\[Prime]",
      MultilineFunction->None]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(R\), \(a\)]\)+\!\(\*SubscriptBox[\(R\), \(b\)]\)+\!\(\
\*SubscriptBox[\(R\), \(c\)]\) = ", 5 + $CellContext`a + $CellContext`b + 
   3 $CellContext`c + 3 $CellContext`k + 4 $CellContext`m + 3 $CellContext`t + 
   2 Subscript[$CellContext`j, $CellContext`i] + 
   2 Subscript[$CellContext`j, $CellContext`j] + 
   Subscript[$CellContext`j, $CellContext`k] + 
   Subscript[$CellContext`j, $CellContext`l] + 
   4 Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737565637`*^9}}],

Cell[BoxData["\<\"--------------------------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737575645`*^9}}],

Cell[BoxData["\<\"Coefficient of <Z><H> == (\\!\\(\\*SubscriptBox[\\(R\\), \
\\(a\\)]\\)+\\!\\(\\*SubscriptBox[\\(R\\), \\(b\\)]\\))+y\"\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737575645`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \[DoubleLongRightArrow] The coefficient in the first step \
in Eq.(4.13) :  y =(Running)= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"3", " ", "c"}], "-", 
    RowBox[{"3", " ", "k"}], "-", "m", "-", 
    RowBox[{"2", " ", "t"}], "-", 
    SubscriptBox["j", "i"], "-", 
    SubscriptBox["j", "j"], "-", 
    SubscriptBox["j", "k"], "-", 
    SubscriptBox["j", "l"], "-", 
    SuperscriptBox["i", "\[Prime]",
     MultilineFunction->None]}]}],
  SequenceForm[
  "   \[DoubleLongRightArrow] The coefficient in the first step in Eq.(4.13) \
:  y =(Running)= ", -1 - 3 $CellContext`c - 3 $CellContext`k - $CellContext`m - 
   2 $CellContext`t - Subscript[$CellContext`j, $CellContext`i] - 
   Subscript[$CellContext`j, $CellContext`j] - 
   Subscript[$CellContext`j, $CellContext`k] - 
   Subscript[$CellContext`j, $CellContext`l] - Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.833788173758565*^9}}],

Cell[BoxData["\<\"                                                            \
        \[Tilde] c-i'-m+2t+k-\\!\\(\\*SubscriptBox[\\(j\\), \
\\(i\\)]\\)-\\!\\(\\*SubscriptBox[\\(j\\), \\(j\\)]\\)-\\!\\(\\*SubscriptBox[\
\\(j\\), \\(k\\)]\\)-\\!\\(\\*SubscriptBox[\\(j\\), \\(l\\)]\\)-1\"\>"], \
"Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737595654`*^9}}],

Cell[BoxData["\<\"--------------------------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737605667`*^9}}],

Cell[BoxData["\<\"Coefficient of <Z><H> == (\\!\\(\\*SubscriptBox[\\(R\\), \
\\(a\\)]\\)+\\!\\(\\*SubscriptBox[\\(R\\), \\(b\\)]\\)+\\!\\(\\*SubscriptBox[\
\\(R\\), \\(c\\)]\\))+y\"\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737605667`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"   \[DoubleLongRightArrow] The coefficient in the second and \
third steps in Eq.(4.13) :  y =(Running)= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"4", " ", "c"}], "-", 
    RowBox[{"4", " ", "k"}], "-", 
    RowBox[{"3", " ", "m"}], "-", 
    RowBox[{"3", " ", "t"}], "-", 
    SubscriptBox["j", "i"], "-", 
    SubscriptBox["j", "j"], "-", 
    SubscriptBox["j", "k"], "-", 
    SubscriptBox["j", "l"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["i", "\[Prime]",
      MultilineFunction->None]}]}]}],
  SequenceForm[
  "   \[DoubleLongRightArrow] The coefficient in the second and third steps \
in Eq.(4.13) :  y =(Running)= ", -4 - 4 $CellContext`c - 4 $CellContext`k - 
   3 $CellContext`m - 3 $CellContext`t - 
   Subscript[$CellContext`j, $CellContext`i] - 
   Subscript[$CellContext`j, $CellContext`j] - 
   Subscript[$CellContext`j, $CellContext`k] - 
   Subscript[$CellContext`j, $CellContext`l] - 3 
   Derivative[1][$CellContext`i]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.833788173761567*^9}}],

Cell[BoxData["\<\"                                                            \
          \[Tilde] i'+m-\\!\\(\\*SubscriptBox[\\(j\\), \
\\(i\\)]\\)-\\!\\(\\*SubscriptBox[\\(j\\), \\(j\\)]\\)-\\!\\(\\*SubscriptBox[\
\\(j\\), \\(k\\)]\\)-\\!\\(\\*SubscriptBox[\\(j\\), \\(l\\)]\\)+t\"\>"], \
"Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737625675`*^9}}],

Cell[BoxData["\<\"--------------------------------------\"\>"], "Print",
 CellChangeTimes->{
  3.8337859726682615`*^9, 3.8337864457001257`*^9, {3.8337865129095163`*^9, 
   3.8337865321161633`*^9}, 3.8337865662500153`*^9, 3.833786663969041*^9, {
   3.8337869654214087`*^9, 3.833786982466626*^9}, 3.833787733213569*^9, 
   3.8337878534649725`*^9, {3.833788064089547*^9, 3.833788082805868*^9}, 
   3.833788123564066*^9, {3.833788165059129*^9, 3.8337881737635684`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2544, 1303},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->2.1000001430511475`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 9307, 254, 1500, "Input"],
Cell[CellGroupData[{
Cell[9911, 280, 484, 7, 45, "Print"],
Cell[10398, 289, 995, 19, 48, "Print"],
Cell[11396, 310, 463, 6, 45, "Print"],
Cell[11862, 318, 1064, 21, 45, "Print"],
Cell[12929, 341, 1066, 21, 48, "Print"],
Cell[13998, 364, 909, 19, 45, "Print"],
Cell[14910, 385, 1586, 34, 48, "Print"],
Cell[16499, 421, 465, 6, 45, "Print"],
Cell[16967, 429, 543, 7, 45, "Print"],
Cell[17513, 438, 1373, 28, 48, "Print"],
Cell[18889, 468, 697, 10, 48, "Print"],
Cell[19589, 480, 465, 6, 45, "Print"],
Cell[20057, 488, 588, 8, 45, "Print"],
Cell[20648, 498, 1461, 32, 48, "Print"],
Cell[22112, 532, 692, 10, 48, "Print"],
Cell[22807, 544, 465, 6, 45, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica-code/SFM-Master_constraint-2018-10-02.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     29856,        925]
NotebookOptionsPosition[     28144,        864]
NotebookOutlinePosition[     28534,        881]
CellTagsIndexPosition[     28491,        878]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"y", "\[Congruent]", 
     RowBox[{
      SuperscriptBox["j", "+"], "        ", "x"}], "\[Congruent]", 
     RowBox[{
      SuperscriptBox["j", "-"], "        ", "\[IndentingNewLine]", 
      SuperscriptBox["j", "+"]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"j", "+", 
       SuperscriptBox["j", "-"]}], "     ", "\[DoubleLeftRightArrow]", "    ",
       "y"}], "=", 
     RowBox[{"j", "+", "x"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{"j", "+", "x"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"], "*", "x", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "-", "1"}], ")"}], "2"], "*", "y", "*", 
     RowBox[{"(", 
      RowBox[{"y", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j", "*", 
        RowBox[{"(", 
         RowBox[{"j", "+", "1"}], ")"}]}], "-", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}], "-", 
       RowBox[{"y", "*", 
        RowBox[{"(", 
         RowBox[{"y", "+", "1"}], ")"}]}]}], ")"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"M", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"], "*", "x", "*", "x"}], 
     "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Gamma]", "-", "1"}], ")"}], "2"], "*", "y", "*", "y"}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"j", "*", "j"}], "-", 
        RowBox[{"x", "*", "x"}], "-", 
        RowBox[{"y", "*", "y"}]}], ")"}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], ",", "x"}], "]"}], "\[Equal]", "0"}], 
      ",", "x"}], "]"}], ",", 
    RowBox[{"\[Gamma]", ">", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "x", "]"}], "/.", "sol"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "x", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", "-", "1"}], "2"], "*", "j"}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7474386575018935`*^9, 3.7474388489168043`*^9}, {
  3.747438921052356*^9, 3.7474389342973433`*^9}, {3.7474390342424335`*^9, 
  3.747439197052112*^9}, {3.7474393215487347`*^9, 3.747439354492611*^9}, {
  3.747440187590211*^9, 3.7474402025571322`*^9}, {3.7474402430817223`*^9, 
  3.7474402796200027`*^9}, {3.7474413315160246`*^9, 3.7474413358035383`*^9}, {
  3.747441373928022*^9, 3.7474414171683655`*^9}, {3.74744178784692*^9, 
  3.747441802476425*^9}, {3.7474418639632964`*^9, 3.7474418644942827`*^9}, {
  3.7474440563543267`*^9, 3.747444096376813*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"j", "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "j", "+", "x"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "x"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}]}], "-", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "x"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "j", "+", "x"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.7474388507851057`*^9, {3.747438927114089*^9, 3.747438934881673*^9}, {
   3.7474391760111427`*^9, 3.7474391982677555`*^9}, {3.7474393409318027`*^9, 
   3.747439354914505*^9}, 3.747440209756218*^9, 3.7474402459139104`*^9, 
   3.747440280572977*^9, {3.7474413402504754`*^9, 3.7474413557029996`*^9}, 
   3.7474414178266635`*^9, 3.747441804490797*^9, 3.7474418652473183`*^9, {
   3.7474440907458715`*^9, 3.7474440967610025`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"j", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ")"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7474388507851057`*^9, {3.747438927114089*^9, 3.747438934881673*^9}, {
   3.7474391760111427`*^9, 3.7474391982677555`*^9}, {3.7474393409318027`*^9, 
   3.747439354914505*^9}, 3.747440209756218*^9, 3.7474402459139104`*^9, 
   3.747440280572977*^9, {3.7474413402504754`*^9, 3.7474413557029996`*^9}, 
   3.7474414178266635`*^9, 3.747441804490797*^9, 3.7474418652473183`*^9, {
   3.7474440907458715`*^9, 3.7474440967610025`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"j", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7474388507851057`*^9, {3.747438927114089*^9, 3.747438934881673*^9}, {
   3.7474391760111427`*^9, 3.7474391982677555`*^9}, {3.7474393409318027`*^9, 
   3.747439354914505*^9}, 3.747440209756218*^9, 3.7474402459139104`*^9, 
   3.747440280572977*^9, {3.7474413402504754`*^9, 3.7474413557029996`*^9}, 
   3.7474414178266635`*^9, 3.747441804490797*^9, 3.7474418652473183`*^9, {
   3.7474440907458715`*^9, 3.7474440967610025`*^9}}],

Cell[BoxData[
 RowBox[{"j", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7474388507851057`*^9, {3.747438927114089*^9, 3.747438934881673*^9}, {
   3.7474391760111427`*^9, 3.7474391982677555`*^9}, {3.7474393409318027`*^9, 
   3.747439354914505*^9}, 3.747440209756218*^9, 3.7474402459139104`*^9, 
   3.747440280572977*^9, {3.7474413402504754`*^9, 3.7474413557029996`*^9}, 
   3.7474414178266635`*^9, 3.747441804490797*^9, 3.7474418652473183`*^9, {
   3.7474440907458715`*^9, 3.7474440967610025`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\:6ee1\:8db3", "\:ff1a", 
    RowBox[{
     RowBox[{
      SuperscriptBox["j", "+"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["j", "+"], "+", "1"}], ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"1", "+", "\[Gamma]"}], 
           RowBox[{"1", "-", "\[Gamma]"}]], ")"}], "2"], 
        SuperscriptBox["j", "-"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["j", "-"], "+", "1"}], ")"}]}], "          ", 
       "\[DoubleLeftRightArrow]", "         ", 
       SubscriptBox["C", "ff"]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["J", "f", "+"], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["1", "\[Gamma]"]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["J", "f", "-"], ")"}], "2"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            FractionBox["1", "\[Gamma]"]}], ")"}], "2"]}]}], "\[TildeTilde]", 
       "0"}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"], "*", "x", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "-", "1"}], ")"}], "2"], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"1", "+", "\[Gamma]"}], 
        RowBox[{"1", "-", "\[Gamma]"}]], ")"}], "2"], "*", "x", "*", 
     RowBox[{"(", 
      RowBox[{"x", "+", "1"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j", "*", 
        RowBox[{"(", 
         RowBox[{"j", "+", "1"}], ")"}]}], "-", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"1", "+", "\[Gamma]"}], 
           RowBox[{"1", "-", "\[Gamma]"}]], ")"}], "2"], "*", "x", "*", 
        RowBox[{"(", 
         RowBox[{"x", "+", "1"}], ")"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"M", "[", "x", "]"}], ",", "x"}], "]"}], "\[Equal]", "0"}], 
      ",", "x"}], "]"}], ",", 
    RowBox[{"\[Gamma]", ">", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "x", "]"}], "/.", "sol"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{
  3.747448401983325*^9, {3.7474484326016836`*^9, 3.7474487151869483`*^9}, {
   3.7474501819274573`*^9, 3.747450197694998*^9}, {3.7474502477197943`*^9, 
   3.7474502896967387`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.747448715994402*^9, 3.747450198963005*^9, {3.747450280028846*^9, 
   3.7474502909273057`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"j", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["j", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Gamma]"}]], "}"}]], "Output",
 CellChangeTimes->{
  3.747448715994402*^9, 3.747450198963005*^9, {3.747450280028846*^9, 
   3.7474502909273057`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"], "*", "x", "*", 
    RowBox[{"(", 
     RowBox[{"x", "+", "1"}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "-", "1"}], ")"}], "2"], "*", "y", "*", 
    RowBox[{"(", 
     RowBox[{"y", "+", "1"}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"j", "*", 
       RowBox[{"(", 
        RowBox[{"j", "+", "1"}], ")"}]}], "-", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{"x", "+", "1"}], ")"}]}], "-", 
      RowBox[{"y", "*", 
       RowBox[{"(", 
        RowBox[{"y", "+", "1"}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Gamma]", "-", "1"}], "2"], "*", "j"}]}], ",", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Gamma]", "+", "1"}], "2"], "*", "j"}]}]}], "}"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.7474514641457243`*^9, 3.747451561369341*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "y"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "x"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Gamma]"}], ")"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"j", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "j"}], ")"}]}], "-", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "x"}], ")"}]}], "-", 
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "y"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.7474515533281317`*^9, 3.7474515619833007`*^9}}],

Cell[BoxData[
 RowBox[{"j", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[Gamma]", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7474515533281317`*^9, 3.747451561984314*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Maro", " ", 
      RowBox[{"Celoria", "'"}], "s", " ", 
      RowBox[{"thesis", ":", " ", 
       RowBox[{
       "Simplicity", " ", "constraints", " ", "in", " ", "spin", " ", "foam", 
        " ", "models", " ", "for", " ", "quantum", " ", "gravity"}]}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"2013", "\[IndentingNewLine]", "p", ".60"}], "-", "61"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"y", "\[Congruent]", 
     RowBox[{
      SuperscriptBox["j", "+"], "        ", "x"}], "\[Congruent]", 
     SuperscriptBox["j", "-"]}], "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<===========================\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<\[Gamma]>1 cases:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sol", "=", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "==", 
           RowBox[{"y", "-", "x"}]}], ",", 
          RowBox[{"y", "==", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Gamma]", "+", "1"}], 
             RowBox[{"\[Gamma]", "-", "1"}]], "*", "x"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "//", "Simplify"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"], "*", "x", "*", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "-", "1"}], ")"}], "2"], "*", "y", "*", 
         RowBox[{"(", 
          RowBox[{"y", "+", "1"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", "*", 
            RowBox[{"(", 
             RowBox[{"j", "+", "1"}], ")"}]}], "-", 
           RowBox[{"x", "*", 
            RowBox[{"(", 
             RowBox[{"x", "+", "1"}], ")"}]}], "-", 
           RowBox[{"y", "*", 
            RowBox[{"(", 
             RowBox[{"y", "+", "1"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(min\)]\)=\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "/.", "sol"}], "//", "Simplify"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<===========================\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<\[Gamma]<1 cases:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sol", "=", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "==", 
           RowBox[{"y", "+", "x"}]}], ",", 
          RowBox[{"y", "==", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Gamma]"}], 
             RowBox[{"1", "-", "\[Gamma]"}]], "*", "x"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "//", "Simplify"}]}],
    "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(min\)]\)=\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "/.", "sol"}], "//", "Simplify"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7474526303419657`*^9, 3.7474527199507194`*^9}, {
  3.7474527829667873`*^9, 3.7474527968206997`*^9}, {3.7474528841476707`*^9, 
  3.747452906809716*^9}, {3.7474530247837324`*^9, 3.747453063553108*^9}, {
  3.747453114582549*^9, 3.7474533343180647`*^9}, {3.747453446503271*^9, 
  3.747453452755823*^9}, {3.7474536178397846`*^9, 3.747453638681345*^9}, {
  3.747456702449415*^9, 3.747456709481223*^9}, {3.7474567511010447`*^9, 
  3.747456753166849*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"===========================\"\>"], "Print",
 CellChangeTimes->{{3.7474532408244777`*^9, 3.747453272379594*^9}, 
   3.747453306738312*^9, 3.7474534533905973`*^9, 3.747453639535184*^9}],

Cell[BoxData["\<\"\[Gamma]>1 cases:\"\>"], "Print",
 CellChangeTimes->{{3.7474532408244777`*^9, 3.747453272379594*^9}, 
   3.747453306738312*^9, 3.7474534533905973`*^9, 3.747453639535184*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7474530915612307`*^9, 3.747453272381607*^9}, 
   3.747453306738312*^9, 3.747453453392599*^9, 3.747453639535184*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(min\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"j", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}], 
    RowBox[{"1", "+", "\[Gamma]"}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(M\), \(min\)]\)=", $CellContext`j (-1 + $CellContext`\
\[Gamma])/(1 + $CellContext`\[Gamma])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7474532408244777`*^9, 3.747453272379594*^9}, 
   3.747453306738312*^9, 3.7474534533905973`*^9, 3.747453639535184*^9}],

Cell[BoxData["\<\"===========================\"\>"], "Print",
 CellChangeTimes->{{3.7474532408244777`*^9, 3.747453272379594*^9}, 
   3.747453306738312*^9, 3.7474534533905973`*^9, 3.747453639535184*^9}],

Cell[BoxData["\<\"\[Gamma]<1 cases:\"\>"], "Print",
 CellChangeTimes->{{3.7474532408244777`*^9, 3.747453272379594*^9}, 
   3.747453306738312*^9, 3.7474534533905973`*^9, 3.747453639535184*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7474530915612307`*^9, 3.747453272381607*^9}, 
   3.747453306738312*^9, 3.747453453392599*^9, 3.747453639535184*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(min\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"j", "-", 
     RowBox[{"j", " ", "\[Gamma]"}]}], 
    RowBox[{"1", "+", "\[Gamma]"}]]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(M\), \(min\)]\)=", (
     1 + $CellContext`\[Gamma])^(-1) ($CellContext`j - $CellContext`j \
$CellContext`\[Gamma])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7474532408244777`*^9, 3.747453272379594*^9}, 
   3.747453306738312*^9, 3.7474534533905973`*^9, 3.747453639535184*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "\"\<`*\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Maro", " ", 
      RowBox[{"Celoria", "'"}], "s", " ", 
      RowBox[{"thesis", ":", " ", 
       RowBox[{
       "Simplicity", " ", "constraints", " ", "in", " ", "spin", " ", "foam", 
        " ", "models", " ", "for", " ", "quantum", " ", "gravity"}]}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"2013", "\[IndentingNewLine]", "p", ".65"}], "-", "66"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"y", "\[Congruent]", 
     RowBox[{
      SuperscriptBox["j", "+"], "        ", "x"}], "\[Congruent]", 
     SuperscriptBox["j", "-"]}], "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<===========================\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<\[Gamma]>1 cases:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sol", "=", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "==", 
           RowBox[{"y", "-", "x"}]}], ",", 
          RowBox[{"y", "==", 
           RowBox[{
            FractionBox[
             RowBox[{"\[Gamma]", "+", "1"}], 
             RowBox[{"\[Gamma]", "-", "1"}]], "*", "x"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "//", "Simplify"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "+", "1"}], ")"}], "2"], "*", "x", "*", "x"}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Gamma]", "-", "1"}], ")"}], "2"], "*", "y", "*", "y"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", "*", "j"}], "-", 
           RowBox[{"x", "*", "x"}], "-", 
           RowBox[{"y", "*", "y"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(min\)]\)=\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "/.", "sol"}], "//", "Simplify"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<===========================\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<\[Gamma]<1 cases:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sol", "=", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "==", 
           RowBox[{"y", "+", "x"}]}], ",", 
          RowBox[{"y", "==", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Gamma]"}], 
             RowBox[{"1", "-", "\[Gamma]"}]], "*", "x"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "]"}], "//", "Simplify"}]}],
    "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(min\)]\)=\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "/.", "sol"}], "//", "Simplify"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7474565123534174`*^9, 3.747456645518925*^9}, {
  3.7474566774601727`*^9, 3.7474566866592045`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"===========================\"\>"], "Print",
 CellChangeTimes->{3.747456556120987*^9}],

Cell[BoxData["\<\"\[Gamma]>1 cases:\"\>"], "Print",
 CellChangeTimes->{3.7474565561219864`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.747456556122987*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(min\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["\!\(\*SubscriptBox[\(M\), \(min\)]\)=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7474565561239877`*^9}],

Cell[BoxData["\<\"===========================\"\>"], "Print",
 CellChangeTimes->{3.7474565561259894`*^9}],

Cell[BoxData["\<\"\[Gamma]<1 cases:\"\>"], "Print",
 CellChangeTimes->{3.7474565561269903`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]"}], ")"}]}]}], ",", 
   RowBox[{"y", "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", "j", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Gamma]"}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7474565561279907`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(min\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0"}],
  SequenceForm["\!\(\*SubscriptBox[\(M\), \(min\)]\)=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.747456556128991*^9}]
}, Open  ]]
},
WindowSize->{1584, 763},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.4000000953674316`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 3553, 107, 289, "Input"],
Cell[4135, 131, 1414, 41, 46, "Output"],
Cell[5552, 174, 800, 20, 60, "Output"],
Cell[6355, 196, 673, 15, 46, "Output"],
Cell[7031, 213, 599, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7667, 230, 3302, 103, 201, "Input"],
Cell[10972, 335, 266, 8, 60, "Output"],
Cell[11241, 345, 709, 23, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11987, 373, 1475, 49, 125, "Input"],
Cell[13465, 424, 911, 31, 46, "Output"],
Cell[14379, 457, 218, 6, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14634, 468, 4531, 122, 544, "Input"],
Cell[CellGroupData[{
Cell[19190, 594, 201, 2, 31, "Print"],
Cell[19394, 598, 191, 2, 31, "Print"]
}, Open  ]],
Cell[19600, 603, 532, 15, 60, "Output"],
Cell[CellGroupData[{
Cell[20157, 622, 599, 15, 54, "Print"],
Cell[20759, 639, 201, 2, 31, "Print"],
Cell[20963, 643, 191, 2, 31, "Print"]
}, Open  ]],
Cell[21169, 648, 554, 16, 60, "Output"],
Cell[21726, 666, 572, 14, 54, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22335, 685, 3877, 109, 544, "Input"],
Cell[CellGroupData[{
Cell[26237, 798, 103, 1, 32, "Print"],
Cell[26343, 801, 95, 1, 32, "Print"]
}, Open  ]],
Cell[26453, 805, 436, 14, 64, "Output"],
Cell[CellGroupData[{
Cell[26914, 823, 266, 6, 32, "Print"],
Cell[27183, 831, 105, 1, 32, "Print"],
Cell[27291, 834, 95, 1, 32, "Print"]
}, Open  ]],
Cell[27401, 838, 460, 15, 64, "Output"],
Cell[27864, 855, 264, 6, 32, "Print"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> mathematica-code/simplicity-solve.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      2198,         79]
NotebookOptionsPosition[      1840,         61]
NotebookOutlinePosition[      2231,         78]
CellTagsIndexPosition[      2188,         75]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["p", "2"], "-", 
         SuperscriptBox["k", "2"]}], "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], "-", "1"}], ")"}], "*", 
         SuperscriptBox["j", "2"]}]}], ",", 
       RowBox[{
        RowBox[{"p", "*", "k"}], "\[Equal]", 
        RowBox[{"\[Gamma]", "*", 
         SuperscriptBox["j", "2"]}]}], ",", 
       RowBox[{"k", ">", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "k"}], "}"}], ",", "Reals"}], "]"}], ",", 
   RowBox[{"j", ">", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.79688138402145*^9, 3.796881517711042*^9}, {
  3.796881645650899*^9, 3.7968817025155888`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"p", "\[Rule]", 
     RowBox[{"j", " ", "\[Gamma]"}]}], ",", 
    RowBox[{"k", "\[Rule]", "j"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.79688146689108*^9, 3.796881519050434*^9}, {
  3.796881648767036*^9, 3.796881703030333*^9}}]
}, Open  ]]
},
WindowSize->{2544, 1303},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.3000000715255737`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 935, 26, 69, "Input"],
Cell[1518, 50, 306, 8, 39, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

